Motivic correlators, cluster varieties and Zagier's conjecture on zeta(F,4)

We prove Zagier's conjecture on the value at s=4 of the Dedekind zeta-function of a number field F. For any field F, we define a map from the appropriate pieces of algebraic K-theory of F to the cohomology of the weight 4 polylogarithmic motivic complex. When F is the function field of a complex variety, composing this map with the regulator map on the polylogarithmic complex to the Deligne cohomology, we get a rational multiple of Beilinson's regulator. This plus Borel's theorem implies Zagier's conjecture. Another application is a formula expressing the value at s=4 of the L-function of an elliptic curve E over Q via generalized Eisenstein-Kronecker series. We get a strong evidence for the part of Freeness Conjecture describing the weight four part of the motivic Lie coalgebra of F via higher Bloch groups. Our main tools are motivic correlators and a new link of cluster varieties to polylogarithms.

==> Charlton.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    793080,      24816]
NotebookOptionsPosition[    756460,      24229]
NotebookOutlinePosition[    756856,      24245]
CellTagsIndexPosition[    756813,      24242]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["Computer checks of some results in \n\[OpenCurlyDoubleQuote]",
  FontSize->36],
 "Motivic correlators, cluster varieties and Zagier\[CloseCurlyQuote]s \
conjecture on ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Zeta]", "F"], "(", "4", ")"}], TraditionalForm]],
  ExpressionUUID->"be367145-1456-4bbd-94b1-3db9e5763dac"],
 "\[CloseCurlyDoubleQuote] performed by S. Charlton."
}], "Title",
 CellChangeTimes->{{3.940045896459269*^9, 3.9400459525789337`*^9}, 
   3.940046036419087*^9, {3.94004659217839*^9, 3.9400466522111387`*^9}, {
   3.9403220752746*^9, 3.9403220772787533`*^9}, {3.940322498489402*^9, 
   3.940322517561637*^9}, {3.944566334078733*^9, 
   3.944566387498394*^9}},ExpressionUUID->"5d6c6b23-f755-41ff-b5a8-\
d2f042797b3b"],

Cell["", "Title",
 CellChangeTimes->{{3.940045958081513*^9, 3.940045978827099*^9}, {
  3.94004660101727*^9, 3.940046601210251*^9}, {3.940260331232609*^9, 
  3.940260331929441*^9}, {3.9403537186089373`*^9, 3.940353718897735*^9}, {
  3.944566392794384*^9, 
  3.944566396850198*^9}},ExpressionUUID->"be1e9571-34fd-4491-b9e2-\
32ec20c6348e"],

Cell[CellGroupData[{

Cell["Useful auxiliary routines", "Section",
 CellChangeTimes->{{3.9236324520739613`*^9, 
  3.9236324632936*^9}},ExpressionUUID->"b93462a4-0462-47d1-a185-bd540a434130"],

Cell["\<\
These routines return a canonical form of the factorisation of a rational \
function  in Q(variables), by choosing between \[PlusMinus]factor, via some \
(arbitrary) ordering\
\>", "Text",
 CellChangeTimes->{{3.9400483543319893`*^9, 3.940048366078204*^9}, {
  3.940048786165864*^9, 3.9400487871991367`*^9}, {3.9400492909111557`*^9, 
  3.940049364727017*^9}},ExpressionUUID->"098aa9b0-5848-4900-937a-\
4b2d178f172e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"canonicalFactor", ",", "Listable"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"canonicalFactor", "[", "ComplexInfinity", "]"}], " ", ":=", " ", 
   "ComplexInfinity"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"canonicalFactor", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{"canonicalFactor", "[", "expr", "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"fl", ",", "i", ",", "sgn"}], "}"}], ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"fl", "=", 
         RowBox[{"FactorList", "[", "expr", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"sgn", "=", "1"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "2"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "fl", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"sgn", "*=", 
            RowBox[{
             RowBox[{"Order", "[", 
              RowBox[{
               RowBox[{"fl", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"-", 
                RowBox[{"fl", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "1"}], "]"}], "]"}]}]}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{"fl", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "2"}], "]"}], "]"}], ")"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"fl", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], "*=", 
            RowBox[{"Order", "[", 
             RowBox[{
              RowBox[{"fl", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
              RowBox[{"-", 
               RowBox[{"fl", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1"}], "]"}], "]"}]}]}], "]"}]}], ";"}]}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"sgn", "*", 
          RowBox[{"Times", "@@", 
           RowBox[{"Apply", "[", 
            RowBox[{"Power", ",", "fl", ",", 
             RowBox[{"{", "1", "}"}]}], "]"}]}]}], "]"}], ";"}], ")"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.923562314099658*^9, 3.923562314101819*^9}, {
  3.923563956454246*^9, 3.923563957656453*^9}, {3.9238219098713284`*^9, 
  3.9238219211643257`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a3c789c6-c8db-4dd4-8a8d-802525192540"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"canonicalFactorList", ",", "Listable"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"canonicalFactorList", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{"canonicalFactorList", "[", "expr", "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"fl", ",", "i", ",", "sgn"}], "}"}], ",", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"fl", "=", 
         RowBox[{"FactorList", "[", "expr", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"sgn", "=", "1"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "2"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "fl", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"sgn", "*=", 
            RowBox[{
             RowBox[{"Order", "[", 
              RowBox[{
               RowBox[{"fl", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"-", 
                RowBox[{"fl", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "1"}], "]"}], "]"}]}]}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{"fl", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "2"}], "]"}], "]"}], ")"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"fl", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], "*=", 
            RowBox[{"Order", "[", 
             RowBox[{
              RowBox[{"fl", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
              RowBox[{"-", 
               RowBox[{"fl", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1"}], "]"}], "]"}]}]}], "]"}]}], ";"}]}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"sgn", ",", "1"}], "}"}], ",", 
           RowBox[{"Sequence", "@@", "fl"}]}], "}"}], "]"}], ";"}], ")"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.923563034484255*^9, 3.923563034487851*^9}, {
  3.923563951388906*^9, 3.923563952689479*^9}, {3.92382192524756*^9, 
  3.9238219328049994`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"38fd63fa-83e6-45f4-aac9-f7769f21655e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"canfac", " ", "=", " ", 
   RowBox[{
    RowBox[{"#", "/.", 
     RowBox[{
      RowBox[{
      "a_II", "|", "a_Cor", "|", "a_Br2", "|", "a_Br3", "|", "a_Br4", "|", 
       "a_Br21", "|", "a_Br31"}], "\[RuleDelayed]", 
      RowBox[{"canonicalFactor", "/@", "a"}]}]}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9402486468866777`*^9, 3.940248671559719*^9}, {
  3.940322084113285*^9, 3.940322095459034*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"098760a6-6c59-428c-a57c-3257e34da900"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cyc", "[", "vec_List", "]"}], " ", ":=", " ", 
   RowBox[{"NestWhileList", "[", 
    RowBox[{"RotateLeft", ",", " ", "vec", ",", " ", 
     RowBox[{"True", "&"}], ",", " ", "0", ",", " ", 
     RowBox[{
      RowBox[{"Length", "[", "vec", "]"}], "-", "1"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.940244230037526*^9, 3.940244251310409*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"2388cfe7-2bb7-4af1-9b47-2d675c30b4e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Self-contained routines for symbol and degeneration \
computations", "Section",
 FontColor->RGBColor[
  0.7607843137254902, 0.29411764705882354`, 0.08235294117647059]]], "Chapter",\

 CellChangeTimes->{{3.940046540658403*^9, 3.940046549377427*^9}, {
  3.940324665968876*^9, 3.940324668809368*^9}},
 FontColor->RGBColor[
  1, 0.5, 0],ExpressionUUID->"84cbefbf-1519-4172-93de-e0ff3db820fa"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Basic routines to compute the symbol", \
"Subsection"]], "Section",
 CellChangeTimes->{{3.9236324702833014`*^9, 
  3.9236324731810904`*^9}},ExpressionUUID->"17c3f276-43c5-484c-9de9-\
682588a01da0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"isTorsion", " ", "=", " ", "RootOfUnityQ"}], ";"}]], "Input",
 CellChangeTimes->{{3.9235640636733437`*^9, 3.923564067344904*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"75be39c5-354f-4902-b8f7-d7e932ff22d7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"div", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{"canonicalFactor", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"a", "===", "0"}], ",", "1", ",", "a"}], "]"}], "/", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"b", "===", "0"}], ",", "1", ",", "b"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CTshap", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"isTorsion", "[", "a", "]"}], ",", " ", "0", ",", " ", 
      RowBox[{"#", "/.", 
       RowBox[{"CTsh", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"CTsh", "[", 
           RowBox[{"##", ",", "a"}], "]"}], "&"}], ")"}]}]}]}], "]"}], 
    "&"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.923562214017749*^9, 3.9235622508593063`*^9}, {
  3.9235624246049633`*^9, 3.92356244495852*^9}, {3.923562786401799*^9, 
  3.923562839006036*^9}, {3.9235640585407343`*^9, 3.923564059325184*^9}, {
  3.9237455432975388`*^9, 3.923745544149539*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"d171d1d9-ab41-4a99-a4f8-0ccd93e04c61"],

Cell["\<\
This is the recursion established in CGR19 [Functional equations of Nielsen \
polylogarithms, CNTP]\
\>", "Text",
 CellChangeTimes->{{3.9236556334703093`*^9, 
  3.9236556712270613`*^9}},ExpressionUUID->"943857dc-8c9f-449d-b4a0-\
1f418360efd7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"symbSh", "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_", ",", "c_"}], "}"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"isTorsion", "[", "#", "]"}], ",", " ", "0", ",", " ", 
       RowBox[{"CTsh", "[", "#", "]"}]}], "]"}], "&"}], "@", 
    RowBox[{"div", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], ",", 
      RowBox[{"(", 
       RowBox[{"b", "-", "a"}], ")"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"symbSh", "[", "xs_List", "]"}], "/;", 
    RowBox[{
     RowBox[{"Length", "[", "xs", "]"}], ">", "3"}]}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"isTorsion", "[", "#", "]"}], ",", " ", "0", ",", " ", 
            RowBox[{
             RowBox[{"symbSh", "[", 
              RowBox[{"Drop", "[", 
               RowBox[{"xs", ",", 
                RowBox[{"{", "$i", "}"}]}], "]"}], "]"}], "//", 
             RowBox[{"CTshap", "[", "#", "]"}]}]}], "]"}], ")"}], "&"}], "@", 
        
        RowBox[{"div", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"xs", "[", 
             RowBox[{"[", "$i", "]"}], "]"}], "-", 
            RowBox[{"xs", "[", 
             RowBox[{"[", 
              RowBox[{"$i", "+", "1"}], "]"}], "]"}]}], ")"}], ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"xs", "[", 
             RowBox[{"[", "$i", "]"}], "]"}], "-", 
            RowBox[{"xs", "[", 
             RowBox[{"[", 
              RowBox[{"$i", "-", "1"}], "]"}], "]"}]}], ")"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"$i", ",", "2", ",", 
         RowBox[{
          RowBox[{"Length", "[", "xs", "]"}], "-", "1"}]}], "}"}]}], "]"}], 
     "\[IndentingNewLine]", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"isTorsion", "[", "#", "]"}], ",", " ", "0", ",", " ", 
           RowBox[{
            RowBox[{"symbSh", "[", 
             RowBox[{"Drop", "[", 
              RowBox[{"xs", ",", 
               RowBox[{"{", "1", "}"}]}], "]"}], "]"}], "//", 
            RowBox[{"CTshap", "[", "#", "]"}]}]}], "]"}], ")"}], "&"}], "@", 
       RowBox[{"div", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"xs", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", 
           RowBox[{"xs", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}]}], ")"}], ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"xs", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", 
           RowBox[{"xs", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "]"}]}], ")"}], 
     "\[IndentingNewLine]", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"isTorsion", "[", "#", "]"}], ",", " ", "0", ",", " ", 
           RowBox[{
            RowBox[{"symbSh", "[", 
             RowBox[{"Drop", "[", 
              RowBox[{"xs", ",", 
               RowBox[{"{", 
                RowBox[{"-", "1"}], "}"}]}], "]"}], "]"}], "//", 
            RowBox[{"CTshap", "[", "#", "]"}]}]}], "]"}], ")"}], "&"}], "@", 
       RowBox[{"div", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"xs", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"xs", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}]}], ")"}], ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"xs", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "-", 
           RowBox[{"xs", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "]"}]}], ")"}]}], 
    "\[IndentingNewLine]", ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.923562462797592*^9, 3.923562515319111*^9}, 
   3.923562552337864*^9, {3.923562587654831*^9, 3.923562591829598*^9}, {
   3.923562642270638*^9, 3.923562643997579*^9}, {3.923562736133297*^9, 
   3.92356274357021*^9}, {3.9235628592554398`*^9, 3.923562866557539*^9}, {
   3.923564033234692*^9, 3.923564062224338*^9}, {3.923589819453002*^9, 
   3.923589830664899*^9}, 3.923745527147246*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"59e2a060-5b74-42c3-a67d-d7a1d030f0b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"flatEl", "[", "exp_", "]"}], ":=", 
   RowBox[{
    RowBox[{"flatEl", "[", "exp", "]"}], " ", "=", " ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"StringPart", "[", 
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"InputForm", "[", "exp", "]"}], "]"}], ",", "1"}], "]"}], 
       "\[Equal]", "\"\<-\>\""}], ",", 
      RowBox[{"-", "exp"}], ",", "exp"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.923562974089589*^9, 3.923562974093791*^9}, {
  3.923563069623166*^9, 3.923563076502315*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"202082d9-4732-47d6-b333-58c23bc76bc9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CTshexp", "[", 
    RowBox[{"a___", ",", "b_Plus", ",", "c___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"CTshexp", "[", 
      RowBox[{"a", ",", "#", ",", "c"}], "]"}], "&"}], "/@", "b"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"CTshexp", "[", 
   RowBox[{"p___", ",", 
    RowBox[{
     RowBox[{"a_", "?", "NumberQ"}], " ", 
     RowBox[{"(", "b_el", ")"}]}], ",", "q___"}], "]"}], ":=", 
  RowBox[{"a", " ", 
   RowBox[{"CTshexp", "[", 
    RowBox[{"p", ",", "b", ",", "q"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.923563007672359*^9, 3.923563007675712*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"2e593bac-84d1-4ce0-b519-cc34bc7831be"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CTshred", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"expr", "/.", 
       RowBox[{"a_CTsh", "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Total", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], " ", 
               RowBox[{"el", "[", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "&"}], "/@", 
             RowBox[{"DeleteCases", "[", 
              RowBox[{
               RowBox[{"canonicalFactorList", "[", "#", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "|", "1"}], ",", "___"}], "}"}]}], 
              "]"}]}], "]"}], "&"}], "/@", "a"}], ")"}]}]}], "/.", 
      RowBox[{"CTsh", "\[Rule]", "CTshexp"}]}], "/.", 
     RowBox[{"CTshexp", "\[Rule]", "CTsh"}]}], "/.", 
    RowBox[{"el", "\[Rule]", "flatEl"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.92356296488767*^9, 3.923562964891016*^9}, {
  3.9235630433471537`*^9, 3.923563045422873*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"cc5bdc0e-b425-4ca8-942c-a4a859c913a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Format", "[", 
   RowBox[{"CTsh", "[", "a___", "]"}], "]"}], " ", ":=", " ", 
  RowBox[{"CircleTimes", "[", "a", "]"}]}]], "Input",
 CellChangeTimes->{{3.940236697665163*^9, 3.9402367162323437`*^9}, {
  3.940236752757053*^9, 3.9402367531159763`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"4da2ee56-283f-454e-a2ef-6e1ac59a95cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rep", "[", 
    RowBox[{"a_", ",", " ", "n_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Sequence", "@@", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{"a", ",", 
       RowBox[{"{", "n", "}"}]}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.923563289664514*^9, 3.923563299811165*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"f9a5596d-22fe-4b58-9381-a2ca89e70004"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Li", "[", "inds__", "]"}], "[", "args__", "]"}], " ", "/;", 
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"{", "inds", "}"}], "]"}], "===", 
     RowBox[{"Length", "[", 
      RowBox[{"{", "args", "}"}], "]"}]}]}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", 
     RowBox[{"Length", "[", 
      RowBox[{"{", "args", "}"}], "]"}]}], " ", 
    RowBox[{"II", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "1", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"rep", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"{", "inds", "}"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "-", "1"}]}], "]"}], ",", " ", 
            RowBox[{"Times", "@@", 
             RowBox[{
              RowBox[{"{", "args", "}"}], "[", 
              RowBox[{"[", 
               RowBox[{"1", ";;", "i"}], "]"}], "]"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", " ", 
            RowBox[{"Length", "[", 
             RowBox[{"{", "inds", "}"}], "]"}]}], "}"}]}], "]"}]}], "}"}], "//",
       "Flatten"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.923563271873968*^9, 3.923563285415303*^9}, {
   3.923563332943737*^9, 3.923563454790207*^9}, 3.923563492191434*^9, {
   3.9235635758668737`*^9, 3.9235635791602716`*^9}, {3.940049403993306*^9, 
   3.940049420943692*^9}, {3.940049469803577*^9, 3.940049474721321*^9}, {
   3.940236673109056*^9, 3.940236677743189*^9}, {3.940239537274227*^9, 
   3.940239545820149*^9}, {3.940239588886004*^9, 3.940239650951874*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"abfc8f85-d31b-4ea5-80ec-136deb3a1342"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"IIinds", "[", "inds__", "]"}], "[", "args__", "]"}], " ", "/;", 
   RowBox[{
    RowBox[{"Length", "[", 
     RowBox[{"{", "inds", "}"}], "]"}], "===", 
    RowBox[{"Length", "[", 
     RowBox[{"{", "args", "}"}], "]"}]}]}], ":=", " ", 
  RowBox[{"II", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"{", "args", "}"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
          RowBox[{"rep", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"{", "inds", "}"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "-", "1"}]}], "]"}]}], "}"}], 
        ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", " ", 
          RowBox[{"Length", "[", 
           RowBox[{"{", "inds", "}"}], "]"}]}], "}"}]}], "]"}], ",", "1"}], 
     "}"}], "//", "Flatten"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.923563493543318*^9, 3.923563527337625*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"ee7343fd-20e1-43e2-af47-5a2bc2d4db3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CorToII", "[", "a_List", "]"}], " ", ":=", " ", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"II", "[", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", 
       RowBox[{"rep", "[", 
        RowBox[{"0", ",", " ", "i"}], "]"}], ",", " ", 
       RowBox[{"Sequence", "@@", 
        RowBox[{"Drop", "[", 
         RowBox[{"a", ",", 
          RowBox[{"-", "i"}]}], "]"}]}]}], "}"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", " ", "0", ",", " ", 
      RowBox[{"Length", "[", "a", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.923739936354384*^9, 3.923739950620686*^9}, {
   3.923740026349715*^9, 3.923740098755485*^9}, {3.923740136993484*^9, 
   3.923740138333395*^9}, 3.9402618976897783`*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"b58485cd-a1fa-4a60-8a14-11023e557d40"],

Cell[CellGroupData[{

Cell["\<\
Routine to compute degenerations, via the setup MR [Cluster polylogarithms I: \
quadrangular polylogarithms arXiv:2208.01564]\
\>", "Subsection",
 CellChangeTimes->{{3.940324697637638*^9, 
  3.940324767113193*^9}},ExpressionUUID->"cb9a1051-e00d-44cf-9c51-\
89cb58fb9040"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"factorExponent", "[", 
    RowBox[{"lambda_", ",", " ", "pol_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"#", "===", 
        RowBox[{"{", "}"}]}], ",", " ", "0", ",", " ", 
       RowBox[{"#", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "&"}], "@", 
    RowBox[{"(", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"FactorList", "[", "pol", "]"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], " ", "\[Equal]", " ", "lambda"}], 
         " ", "||", " ", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], " ", "\[Equal]", " ", 
          RowBox[{"-", "lambda"}]}]}], "&"}]}], "]"}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9237397351531153`*^9, 3.923739789949842*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"747c615e-3ec4-47b8-93e8-4c3fa8fba19b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "Cordeg0", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Cordeg0", "[", "lambda_", "]"}], "[", "a_List", "]"}], " ", ":=",
    " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "exp", "}"}], ",", " ", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"VectorQ", "[", 
           RowBox[{"a", ",", " ", 
            RowBox[{"#", "\[Equal]", "0"}]}], "]"}], "&"}], ",", " ", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"exp", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"#", "===", "0"}], " ", ",", " ", "Infinity", ",", 
            "\[IndentingNewLine]", 
            RowBox[{"factorExponent", "[", 
             RowBox[{"lambda", ",", " ", "#"}], "]"}]}], 
           "\[IndentingNewLine]", "]"}], "&"}], "/@", "a"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"Cor", "[", 
         RowBox[{"Factor", "[", 
          RowBox[{"Limit", "[", 
           RowBox[{
            RowBox[{"a", " ", "/", " ", 
             RowBox[{"lambda", "^", 
              RowBox[{"Min", "[", "exp", "]"}]}]}], ",", " ", 
            RowBox[{"lambda", "\[Rule]", "0"}]}], "]"}], "]"}], "]"}], 
        "]"}]}], "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.923738249433316*^9, 3.923738258341015*^9}, {
  3.923738329105158*^9, 3.9237384817203827`*^9}, {3.923738756181555*^9, 
  3.923738784499378*^9}, {3.923738829252964*^9, 3.9237389907717667`*^9}, {
  3.92373934976167*^9, 3.9237394193296947`*^9}, {3.923739687282083*^9, 
  3.923739727554134*^9}, {3.9237397951712847`*^9, 3.923739910147791*^9}, {
  3.923740194024324*^9, 3.9237402451148252`*^9}, {3.923740729185894*^9, 
  3.9237407316581984`*^9}, {3.9237423868769283`*^9, 3.923742387963188*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"c1a39f07-6f84-4534-829e-6e0aef745867"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Package together some commands for testing identities \
exactly ", "Subsection"]], "Section",
 CellChangeTimes->{{3.9236324702833014`*^9, 3.9236324731810904`*^9}, {
  3.923632510771698*^9, 
  3.923632523098846*^9}},ExpressionUUID->"91216f34-b9dd-4dd8-b0ed-\
865589c5ce61"],

Cell[BoxData[
 RowBox[{
  RowBox[{"modSh", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "/.", 
           RowBox[{"Lix", "\[Rule]", "Li"}]}], "/.", 
          RowBox[{"IIindx", "\[Rule]", "IIinds"}]}], "/.", 
         RowBox[{"Cor", "\[Rule]", "CorToII"}]}], "/.", 
        RowBox[{"II", "\[Rule]", "symbSh"}]}], "//", "CTshred"}], "//", 
      "Expand"}], ")"}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9235643815543633`*^9, 3.9235644527005787`*^9}, {
   3.923564762455928*^9, 3.923564764220538*^9}, {3.92356483725851*^9, 
   3.92356483835395*^9}, 3.923564919489843*^9, 3.923565883045738*^9, {
   3.923745425364169*^9, 3.923745427098216*^9}, {3.9403209461438932`*^9, 
   3.940320948420576*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"94f1e5de-2154-42e7-b1bd-481050f3d630"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"modShP", "[", "expr_", "]"}], " ", ":=", " ", 
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"expr", "[", 
         RowBox[{"[", "$n", "]"}], "]"}], "//", "modSh"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"$n", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "expr", "]"}]}], "}"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ProgressIndicator", "[", 
        RowBox[{"$n", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"Length", "[", "expr", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DisplayForm", "[", 
        RowBox[{"FractionBox", "[", 
         RowBox[{"$n", ",", 
          RowBox[{"Length", "[", "expr", "]"}]}], "]"}], "]"}]}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9235896107917337`*^9, 3.923589620955303*^9}, {
   3.923589699934103*^9, 3.923589711519141*^9}, {3.923589750910942*^9, 
   3.92358983940991*^9}, {3.9235902193137703`*^9, 3.923590255399293*^9}, {
   3.92359029605879*^9, 3.923590363246406*^9}, 3.923590401816621*^9, 
   3.923657729974064*^9, {3.92376469975712*^9, 3.9237647185575027`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"b5025b68-4da2-45b8-87f4-7a29ba5c61c4"],

Cell["\<\
Now we can test an identity quite easily, by running modSh on it.  For \
example:\
\>", "Text",
 CellChangeTimes->{{3.940322323512753*^9, 
  3.94032233887414*^9}},ExpressionUUID->"1ff55629-a42a-4c7c-bd46-\
074ff2f5a19f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"goncharovTwentyTwoTerm", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], 
     RowBox[{"Br3", "[", "1", "]"}]}], " ", "+", " ", 
    RowBox[{"Br3", "[", "a", "]"}], "+", 
    RowBox[{"Br3", "[", "b", "]"}], "+", 
    RowBox[{"Br3", "[", 
     RowBox[{"1", "-", "b", "+", 
      RowBox[{"a", " ", "b"}]}], "]"}], "-", 
    RowBox[{"Br3", "[", 
     FractionBox[
      RowBox[{"1", "-", "b", "+", 
       RowBox[{"a", " ", "b"}]}], "a"], "]"}], "+", 
    RowBox[{"Br3", "[", 
     FractionBox[
      RowBox[{"1", "-", "b", "+", 
       RowBox[{"a", " ", "b"}]}], 
      RowBox[{"a", " ", "b"}]], "]"}], "+", 
    RowBox[{"Br3", "[", "c", "]"}], "+", 
    RowBox[{"Br3", "[", 
     RowBox[{
      RowBox[{"-", "a"}], " ", "b", " ", "c"}], "]"}], "+", 
    RowBox[{"Br3", "[", 
     RowBox[{"1", "-", "a", "+", 
      RowBox[{"a", " ", "c"}]}], "]"}], "+", 
    RowBox[{"Br3", "[", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"b", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "a", "+", 
          RowBox[{"a", " ", "c"}]}], ")"}]}], 
       RowBox[{"1", "-", "b", "+", 
        RowBox[{"a", " ", "b"}]}]]}], "]"}], "-", 
    RowBox[{"Br3", "[", 
     FractionBox[
      RowBox[{"1", "-", "a", "+", 
       RowBox[{"a", " ", "c"}]}], "c"], "]"}], "+", 
    RowBox[{"Br3", "[", 
     FractionBox[
      RowBox[{"1", "-", "a", "+", 
       RowBox[{"a", " ", "c"}]}], 
      RowBox[{"a", " ", "c"}]], "]"}], "+", 
    RowBox[{"Br3", "[", 
     FractionBox[
      RowBox[{"1", "-", "a", "+", 
       RowBox[{"a", " ", "c"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "b", "+", 
         RowBox[{"a", " ", "b"}]}], ")"}], " ", "c"}]], "]"}], "-", 
    RowBox[{"Br3", "[", 
     FractionBox[
      RowBox[{"1", "-", "a", "+", 
       RowBox[{"a", " ", "c"}]}], 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "b", "+", 
         RowBox[{"a", " ", "b"}]}], ")"}], " ", "c"}]], "]"}], "+", 
    RowBox[{"Br3", "[", 
     FractionBox[
      RowBox[{"1", "-", "b", "+", 
       RowBox[{"a", " ", "b"}]}], 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "c", "+", 
         RowBox[{"b", " ", "c"}]}], ")"}]}]], "]"}], "-", 
    RowBox[{"Br3", "[", 
     FractionBox[
      RowBox[{"1", "-", "b", "+", 
       RowBox[{"a", " ", "b"}]}], 
      RowBox[{"a", " ", "b", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "c", "+", 
         RowBox[{"b", " ", "c"}]}], ")"}]}]], "]"}], "+", 
    RowBox[{"Br3", "[", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "b", "+", 
          RowBox[{"a", " ", "b"}]}], ")"}], " ", "c"}], 
       RowBox[{"1", "-", "c", "+", 
        RowBox[{"b", " ", "c"}]}]]}], "]"}], "+", 
    RowBox[{"Br3", "[", 
     RowBox[{"1", "-", "c", "+", 
      RowBox[{"b", " ", "c"}]}], "]"}], "-", 
    RowBox[{"Br3", "[", 
     FractionBox[
      RowBox[{"1", "-", "c", "+", 
       RowBox[{"b", " ", "c"}]}], "b"], "]"}], "+", 
    RowBox[{"Br3", "[", 
     FractionBox[
      RowBox[{"1", "-", "c", "+", 
       RowBox[{"b", " ", "c"}]}], 
      RowBox[{"b", " ", "c"}]], "]"}], "+", 
    RowBox[{"Br3", "[", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "c", "+", 
          RowBox[{"b", " ", "c"}]}], ")"}]}], 
       RowBox[{"1", "-", "a", "+", 
        RowBox[{"a", " ", "c"}]}]]}], "]"}], "+", 
    RowBox[{"Br3", "[", 
     FractionBox[
      RowBox[{"1", "-", "c", "+", 
       RowBox[{"b", " ", "c"}]}], 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "a", "+", 
         RowBox[{"a", " ", "c"}]}], ")"}]}]], "]"}], "-", 
    RowBox[{"Br3", "[", 
     FractionBox[
      RowBox[{"1", "-", "c", "+", 
       RowBox[{"b", " ", "c"}]}], 
      RowBox[{"b", " ", "c", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "a", "+", 
         RowBox[{"a", " ", "c"}]}], ")"}]}]], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.940322379940831*^9, 3.9403223857522097`*^9}, {
  3.940339872623274*^9, 3.940339902905251*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"d73d9da6-a783-477b-8f8a-3c7883885a04"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"goncharovTwentyTwoTerm", "/.", 
   RowBox[{
    RowBox[{"Br3", "[", "a_", "]"}], "\[RuleDelayed]", 
    RowBox[{
     RowBox[{"Li", "[", "3", "]"}], "[", "a", "]"}]}]}], "//", 
  "modSh"}]], "Input",
 CellChangeTimes->{{3.940322389398868*^9, 3.9403223903497887`*^9}, {
  3.940339885585354*^9, 3.940339888990943*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"a254cf58-7528-41a1-81f1-1cdfb3b39210"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9403223906908817`*^9, 3.9403243041256123`*^9, {3.940339889370997*^9, 
   3.940339904302886*^9}, 3.9404000190380077`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"e1567f7e-784c-4508-8355-e353deb8213c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check Q2, Q3, Q4 under the polylogarithm map (39)", "Section",
 CellChangeTimes->{{3.9400501953926697`*^9, 3.940050208576434*^9}, {
  3.940050817895947*^9, 3.940050821047296*^9}, {3.940321236429289*^9, 
  3.9403212488854637`*^9}},ExpressionUUID->"d502f75c-a7e3-47d4-b533-\
2ff8223baec5"],

Cell[CellGroupData[{

Cell["\<\
Definition of the polylogarithm map (39) sending brackets (defined as \
correlators) to MPL\[CloseCurlyQuote]s\
\>", "Subsection",
 CellChangeTimes->{{3.9403224180332212`*^9, 3.9403224755620327`*^9}, {
  3.940323230183435*^9, 
  3.940323233544195*^9}},ExpressionUUID->"5b2db3e2-8871-42f8-84e7-\
4b310c0a7b5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BrToCor", " ", "=", " ", 
   RowBox[{
    RowBox[{"#", "/.", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Br31", "[", 
         RowBox[{"x_", ",", "y_"}], "]"}], " ", "\[RuleDelayed]", 
        RowBox[{"-", 
         RowBox[{"Cor", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "x", ",", " ", "1", ",", " ", "y"}], 
           "}"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Br21", "[", 
         RowBox[{"x_", ",", "y_"}], "]"}], " ", "\[RuleDelayed]", 
        RowBox[{"Cor", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "x", ",", " ", "1", ",", " ", "y"}], "}"}], 
         "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Br4", "[", "x_", "]"}], "\[RuleDelayed]", 
        RowBox[{"-", 
         RowBox[{"Cor", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "x"}], "}"}], 
          "]"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Br3", "[", "x_", "]"}], "\[RuleDelayed]", 
        RowBox[{"-", 
         RowBox[{"Cor", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1", ",", "x"}], "}"}], "]"}]}]}], ",",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Br2", "[", "x_", "]"}], "\[RuleDelayed]", 
        RowBox[{"-", 
         RowBox[{"Cor", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "x"}], "}"}], "]"}]}]}]}], 
      "\[IndentingNewLine]", "}"}]}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9402612040028152`*^9, 3.940261211573346*^9}, {
   3.9402613868179092`*^9, 3.9402614312441483`*^9}, {3.940261600605858*^9, 
   3.9402616115489893`*^9}, {3.940265582800604*^9, 3.9402655882006207`*^9}, {
   3.940321056137998*^9, 3.940321059850025*^9}, 3.94032130000241*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"be45a2f8-1c83-427e-8d9a-113111f590ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BrToMPL", " ", "=", " ", 
   RowBox[{
    RowBox[{"#", "/.", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Br31", "[", 
         RowBox[{"x_", ",", "y_"}], "]"}], " ", "\[RuleDelayed]", 
        RowBox[{
         RowBox[{
          RowBox[{"Li", "[", 
           RowBox[{"1", ",", "3"}], "]"}], "[", 
          RowBox[{
           FractionBox["1", "x"], ",", 
           FractionBox["x", "y"]}], "]"}], "-", 
         RowBox[{"3", 
          RowBox[{
           RowBox[{"Lix", "[", "4", "]"}], "[", 
           FractionBox["x", "y"], "]"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"Lix", "[", "4", "]"}], "[", "y", "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Br21", "[", 
         RowBox[{"x_", ",", "y_"}], "]"}], " ", "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{"Li", "[", 
            RowBox[{"2", ",", "1"}], "]"}], "[", 
           RowBox[{
            FractionBox["x", "y"], ",", "y"}], "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"Li", "[", "3", "]"}], "[", "x", "]"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"Li", "[", "3", "]"}], "[", "y", "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Br4", "[", "x_", "]"}], "\[RuleDelayed]", 
        RowBox[{"-", 
         RowBox[{
          RowBox[{"Li", "[", "4", "]"}], "[", "x", "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Br3", "[", "x_", "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"Li", "[", "3", "]"}], "[", "x", "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Br2", "[", "x_", "]"}], "\[RuleDelayed]", 
        RowBox[{"-", 
         RowBox[{
          RowBox[{"Li", "[", "2", "]"}], "[", "x", "]"}]}]}]}], 
      "\[IndentingNewLine]", "}"}]}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9402612040028152`*^9, 3.940261211573346*^9}, {
  3.9402613868179092`*^9, 3.9402614312441483`*^9}, {3.940261600605858*^9, 
  3.9402616115489893`*^9}, {3.940265582800604*^9, 3.9402655882006207`*^9}, {
  3.9403210046321993`*^9, 3.9403210522951097`*^9}, {3.9403212925255737`*^9, 
  3.9403213097227287`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"e2e03bd3-e450-4f80-a593-1685a7717f8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"brackets", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Br31", "[", 
      RowBox[{"x", ",", "y"}], "]"}], ",", " ", 
     RowBox[{"Br21", "[", 
      RowBox[{"x", ",", "y"}], "]"}], ",", " ", 
     RowBox[{"Br4", "[", "x", "]"}], ",", " ", 
     RowBox[{"Br3", "[", "x", "]"}], ",", " ", 
     RowBox[{"Br2", "[", "x", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.940321096010078*^9, 3.9403211093820257`*^9}, {
  3.940321257254383*^9, 3.940321260846044*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"57b86718-114b-4bd2-865a-7e908992c8d8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"brackets", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "//", "BrToCor"}], ")"}], " ", "-", 
     "  ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"brackets", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "//", "BrToMPL"}], ")"}]}], "//", 
    "modSh"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"i", ",", " ", "1", ",", " ", 
     RowBox[{"Length", "[", "brackets", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.940321263241495*^9, 3.940321281502244*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"fea9c779-4840-4c65-965f-7cffa8a5c321"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.940321281897133*^9, 3.940321310903179*^9}, 
   3.940324309414598*^9, 3.94040002527607*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"6e0ed167-c0ba-47d5-95fc-d2744a30b179"]
}, Open  ]],

Cell["\<\
The result shows that the correlator and MPL interpretation of the brackets \
is consistent\
\>", "Text",
 CellChangeTimes->{{3.940322454038052*^9, 
  3.9403224694967403`*^9}},ExpressionUUID->"426f67d5-7ec3-4b79-927a-\
a80a7b9be708"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Introduce the appropriate cross-ratios", "Subsection",
 CellChangeTimes->{{3.9403224180332212`*^9, 3.9403224755620327`*^9}, {
  3.940323230183435*^9, 
  3.940323246104218*^9}},ExpressionUUID->"a5ee6a98-5b4f-4770-abff-\
d917c13cef3b"],

Cell["\<\
Here we also allow Inf (as an easy way of dealing with limits to infinity)\
\>", "Text",
 CellChangeTimes->{{3.9403232470162277`*^9, 
  3.940323263526422*^9}},ExpressionUUID->"51679543-1d1e-4a3f-bff0-\
0184e490d1df"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cr", "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "}"}], "]"}], " ", ":=", 
   RowBox[{"Limit", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"d", "-", "a"}], ")"}]}]], ",", 
     RowBox[{"Inf", "\[Rule]", "Infinity"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.940051166387814*^9, 3.940051204003461*^9}, {
  3.940051264747731*^9, 3.940051265768467*^9}, {3.940051300234228*^9, 
  3.940051307143154*^9}, {3.9400514598638353`*^9, 3.940051699360684*^9}, {
  3.94005177044733*^9, 3.9400518201761417`*^9}, {3.940321389488822*^9, 
  3.940321402094781*^9}, {3.940321525078862*^9, 3.940321526719048*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"b3cad2c9-a0db-4b1e-b660-e50bbe79df4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cr", "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
     "}"}], "]"}], " ", ":=", " ", 
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"f", "-", "a"}], ")"}]}]]}], ",", " ", 
     RowBox[{"Inf", "\[Rule]", "Infinity"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.940234327445403*^9, 3.9402343417006893`*^9}, {
  3.94032137870682*^9, 3.940321387982313*^9}, {3.940321527876239*^9, 
  3.940321529854837*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"7067c6cb-6c65-48f0-ac45-e5336c2cf2df"],

Cell["\<\
The cross ratio is normalised to be the negative of the cluster\
\>", "Text",
 CellChangeTimes->{{3.94032293576724*^9, 
  3.940322943296451*^9}},ExpressionUUID->"37c873cb-dcc3-47bd-9aeb-\
75e5c4bdd6f4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cr", "[", 
  RowBox[{"{", 
   RowBox[{"Inf", ",", " ", 
    RowBox[{"-", "1"}], ",", "0", ",", "  ", "z"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.940321423707337*^9, 3.940321451090979*^9}, {
  3.940321538951037*^9, 3.940321539582535*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"4ac40a01-0723-45cf-b499-9cf2967f9297"],

Cell[BoxData[
 RowBox[{"-", "z"}]], "Output",
 CellChangeTimes->{{3.940321427267625*^9, 3.940321451386554*^9}, 
   3.940321539869272*^9, 3.940324313814308*^9, 3.940400028081443*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"161445e1-675b-4f77-ab32-bfe3b6d8e5e6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Q2 relation", "Subsection",
 CellChangeTimes->{{3.9403224180332212`*^9, 3.9403224755620327`*^9}, {
  3.940323230183435*^9, 3.940323233544195*^9}, {3.940323267975284*^9, 
  3.940323279287524*^9}},ExpressionUUID->"a2e48f00-1891-43a7-9362-\
9182ec0ce315"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q2", " ", "=", " ", 
  RowBox[{
   RowBox[{"Br2", "[", 
    RowBox[{"cr", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}], ",", 
       RowBox[{"x", "[", "4", "]"}]}], "}"}], "]"}], "]"}], " ", "+", " ", 
   RowBox[{"Br2", "[", 
    RowBox[{"cr", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}], ",", 
       RowBox[{"x", "[", "4", "]"}], ",", 
       RowBox[{"x", "[", "5", "]"}]}], "}"}], "]"}], "]"}], " ", "+", " ", 
   RowBox[{"Br2", "[", 
    RowBox[{"cr", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], ",", 
       RowBox[{"x", "[", "4", "]"}], ",", 
       RowBox[{"x", "[", "5", "]"}], ",", 
       RowBox[{"x", "[", "1", "]"}]}], "}"}], "]"}], "]"}], " ", "+", " ", 
   RowBox[{"Br2", "[", 
    RowBox[{"cr", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], ",", 
       RowBox[{"x", "[", "5", "]"}], ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}]}], "}"}], "]"}], "]"}], " ", "+", " ", 
   RowBox[{"Br2", "[", 
    RowBox[{"cr", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.940261433830653*^9, 3.940261434312084*^9}, {
   3.940261626074111*^9, 3.94026166608278*^9}, 3.940320927889166*^9, {
   3.940321459833317*^9, 3.940321498446567*^9}, {3.940321543122161*^9, 
   3.940321585785056*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"e10cb589-8dc0-49b7-8d46-3ea2f63a58e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Br2", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{"Br2", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{"Br2", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{"Br2", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{"Br2", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "[", "2", "]"}]}], "+", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}]}]], "Output",
 CellChangeTimes->{3.940320928125284*^9, 3.940321061850273*^9, 
  3.940321316140819*^9, 3.940321586100669*^9, 3.940324315068378*^9, 
  3.940400031240748*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"6e6bf9f1-62a6-46fe-ae59-4e217b909b5f"]
}, Open  ]],

Cell["And individual term has non-zero symbol", "Text",
 CellChangeTimes->{{3.940324349796878*^9, 
  3.940324354137267*^9}},ExpressionUUID->"72650265-fdfd-46cb-a23e-\
afc29fe181af"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q2", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "BrToCor"}], "//", 
  "modSh"}]], "Input",
 CellChangeTimes->{{3.940324337966222*^9, 3.940324345840602*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"7f88f752-fcbb-4b21-a14e-f322ba8dd284"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], "\[CircleTimes]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "-", 
     RowBox[{"x", "[", "2", "]"}]}], ")"}], "\[CircleTimes]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], "-", 
     RowBox[{"x", "[", "3", "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "-", 
     RowBox[{"x", "[", "2", "]"}]}], ")"}], "\[CircleTimes]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "-", 
     RowBox[{"x", "[", "4", "]"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "-", 
     RowBox[{"x", "[", "2", "]"}]}], ")"}], "\[CircleTimes]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], "-", 
     RowBox[{"x", "[", "4", "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "-", 
     RowBox[{"x", "[", "3", "]"}]}], ")"}], "\[CircleTimes]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "-", 
     RowBox[{"x", "[", "2", "]"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "-", 
     RowBox[{"x", "[", "3", "]"}]}], ")"}], "\[CircleTimes]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], "-", 
     RowBox[{"x", "[", "3", "]"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "-", 
     RowBox[{"x", "[", "3", "]"}]}], ")"}], "\[CircleTimes]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "-", 
     RowBox[{"x", "[", "4", "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "-", 
     RowBox[{"x", "[", "3", "]"}]}], ")"}], "\[CircleTimes]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], "-", 
     RowBox[{"x", "[", "4", "]"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], "-", 
     RowBox[{"x", "[", "3", "]"}]}], ")"}], "\[CircleTimes]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "-", 
     RowBox[{"x", "[", "2", "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], "-", 
     RowBox[{"x", "[", "3", "]"}]}], ")"}], "\[CircleTimes]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "-", 
     RowBox[{"x", "[", "3", "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], "-", 
     RowBox[{"x", "[", "3", "]"}]}], ")"}], "\[CircleTimes]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], "-", 
     RowBox[{"x", "[", "4", "]"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], "-", 
     RowBox[{"x", "[", "3", "]"}]}], ")"}], "\[CircleTimes]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], "-", 
     RowBox[{"x", "[", "4", "]"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "-", 
     RowBox[{"x", "[", "4", "]"}]}], ")"}], "\[CircleTimes]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "-", 
     RowBox[{"x", "[", "2", "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "-", 
     RowBox[{"x", "[", "4", "]"}]}], ")"}], "\[CircleTimes]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "-", 
     RowBox[{"x", "[", "3", "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "-", 
     RowBox[{"x", "[", "4", "]"}]}], ")"}], "\[CircleTimes]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], "-", 
     RowBox[{"x", "[", "4", "]"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "-", 
     RowBox[{"x", "[", "4", "]"}]}], ")"}], "\[CircleTimes]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], "-", 
     RowBox[{"x", "[", "4", "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], "-", 
     RowBox[{"x", "[", "4", "]"}]}], ")"}], "\[CircleTimes]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "-", 
     RowBox[{"x", "[", "2", "]"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], "-", 
     RowBox[{"x", "[", "4", "]"}]}], ")"}], "\[CircleTimes]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], "-", 
     RowBox[{"x", "[", "3", "]"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], "-", 
     RowBox[{"x", "[", "4", "]"}]}], ")"}], "\[CircleTimes]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "-", 
     RowBox[{"x", "[", "4", "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], "-", 
     RowBox[{"x", "[", "4", "]"}]}], ")"}], "\[CircleTimes]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], "-", 
     RowBox[{"x", "[", "4", "]"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], "-", 
     RowBox[{"x", "[", "4", "]"}]}], ")"}], "\[CircleTimes]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "-", 
     RowBox[{"x", "[", "3", "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], "-", 
     RowBox[{"x", "[", "4", "]"}]}], ")"}], "\[CircleTimes]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], "-", 
     RowBox[{"x", "[", "3", "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], "-", 
     RowBox[{"x", "[", "4", "]"}]}], ")"}], "\[CircleTimes]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "-", 
     RowBox[{"x", "[", "4", "]"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], "-", 
     RowBox[{"x", "[", "4", "]"}]}], ")"}], "\[CircleTimes]", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], "-", 
     RowBox[{"x", "[", "4", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.940324342488748*^9, 3.940324346146018*^9}, 
   3.940400031524191*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"fddea7bd-0945-42a8-8b20-ac4f9c9660b5"]
}, Open  ]],

Cell["But the identity holds, as the symbol vanishes", "Text",
 CellChangeTimes->{{3.940324356830023*^9, 
  3.940324365801313*^9}},ExpressionUUID->"4eebda63-65c6-4e5c-b9f1-\
3df70918d065"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Q2", "//", "BrToCor"}], "//", "modSh"}]], "Input",
 CellChangeTimes->{{3.94026166737685*^9, 3.940261672864787*^9}, {
  3.9402617111876373`*^9, 3.940261713176597*^9}, {3.9402619040353727`*^9, 
  3.940261904395904*^9}, {3.940263479804862*^9, 3.940263489826013*^9}, {
  3.9403210668648376`*^9, 3.940321068697089*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"2d39b624-a381-4662-a815-9c6008f86f9a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.940261667995392*^9, 3.940261673202058*^9}, 
   3.9402617134895782`*^9, {3.9402634869577208`*^9, 3.9402634904157753`*^9}, 
   3.940265589965741*^9, 3.940321069055505*^9, 3.940321316934355*^9, 
   3.9403215876457453`*^9, 3.9403243156034613`*^9, 3.9404000317339277`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"6e4314fa-5d0e-45c9-aa0b-637c66b2623e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Q2", "//", "BrToMPL"}], "//", "modSh"}]], "Input",
 CellChangeTimes->{{3.94026166737685*^9, 3.940261672864787*^9}, {
  3.9402617111876373`*^9, 3.940261713176597*^9}, {3.9402619040353727`*^9, 
  3.940261904395904*^9}, {3.940263479804862*^9, 3.940263489826013*^9}, {
  3.940321070805832*^9, 3.940321076650489*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"52e94c44-bfb8-42ed-aa1c-b2cc82f5e54d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.940261667995392*^9, 3.940261673202058*^9}, 
   3.9402617134895782`*^9, {3.9402634869577208`*^9, 3.9402634904157753`*^9}, 
   3.940265589965741*^9, 3.9403210774844627`*^9, 3.940321317285656*^9, 
   3.940321588004043*^9, 3.9403243159445963`*^9, 3.9404000319515343`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"ed5cffaf-8391-430e-aeb5-5d997bb79e90"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Q3 relation", "Subsection",
 CellChangeTimes->{{3.9403224180332212`*^9, 3.9403224755620327`*^9}, {
  3.940323230183435*^9, 3.940323233544195*^9}, {3.940323267975284*^9, 
  3.940323283879833*^9}},ExpressionUUID->"959b2e79-e8f2-48e2-90ce-\
90c5003a1f39"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q3", " ", "=", " ", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sum", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Br21", "[", 
        RowBox[{
         RowBox[{"cr", "[", 
          RowBox[{"v", "[", 
           RowBox[{"[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], "]"}],
           "]"}], ",", 
         RowBox[{"cr", "[", 
          RowBox[{"v", "[", 
           RowBox[{"[", 
            RowBox[{"{", 
             RowBox[{"4", ",", "5", ",", "6", ",", "1"}], "}"}], "]"}], "]"}],
           "]"}]}], "]"}], "\[IndentingNewLine]", "-", " ", 
       RowBox[{"Br3", "[", 
        RowBox[{"cr", "[", 
         RowBox[{"v", "[", 
          RowBox[{"[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "}"}], "]"}], "]"}], 
         "]"}], "]"}], " ", "\[IndentingNewLine]", "+", " ", 
       RowBox[{"2", " ", 
        RowBox[{"Br3", "[", 
         RowBox[{"cr", "[", 
          RowBox[{"v", "[", 
           RowBox[{"[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "}"}], "]"}], "]"}],
           "]"}], "]"}]}]}], ",", "\[IndentingNewLine]", " ", 
      RowBox[{"{", 
       RowBox[{"v", ",", " ", 
        RowBox[{"cyc", "[", 
         RowBox[{"x", "/@", 
          RowBox[{"Range", "[", 
           RowBox[{"1", ",", "6"}], "]"}]}], "]"}]}], "}"}]}], "]"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", " ", "-", " ", 
    RowBox[{"4", " ", 
     RowBox[{"Br3", "[", 
      RowBox[{"cr", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], ",", 
         RowBox[{"x", "[", "2", "]"}], ",", 
         RowBox[{"x", "[", "3", "]"}], ",", 
         RowBox[{"x", "[", "4", "]"}], ",", 
         RowBox[{"x", "[", "5", "]"}], ",", 
         RowBox[{"x", "[", "6", "]"}]}], "}"}], "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", ")"}]}]], "Input",
 CellChangeTimes->{{3.940243962611273*^9, 3.940243995395966*^9}, {
  3.940244179619463*^9, 3.940244263724483*^9}, {3.940244297120503*^9, 
  3.940244337108738*^9}, {3.940321329620408*^9, 3.940321335015003*^9}, {
  3.940321598531198*^9, 3.9403216745647306`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"1f0a924e-953d-4d0e-a386-6c0c13d2e119"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Br21", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br21", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "2", "]"}]}], "+", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br21", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "2", "]"}]}], "+", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br21", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "3", "]"}]}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br21", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br21", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "3", "]"}]}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"Br3", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "2", "]"}]}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "2", "]"}]}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "2", "]"}]}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.94032160764823*^9, {3.9403216537007093`*^9, 3.94032167534902*^9}, 
   3.940324321576106*^9, 3.940324371231505*^9, 3.94040003407696*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"f87624ae-fce4-4c10-87af-84b84dd691dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Q3", "//", "BrToCor"}], "//", "modSh"}]], "Input",
 CellChangeTimes->{{3.940321613889449*^9, 3.940321620093934*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"d42b7d26-8531-4eab-86df-d5abcde440f0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.940321617907077*^9, 3.940321620634075*^9}, {
   3.940321654801445*^9, 3.940321677075519*^9}, 3.940324322028792*^9, 
   3.9403243716383133`*^9, 3.940400034613451*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"92855161-1a05-4f76-bd89-558554d899c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Q3", "//", "BrToMPL"}], "//", "modSh"}]], "Input",
 CellChangeTimes->{{3.9403216211697893`*^9, 3.940321624597723*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"98815d97-cc8b-47c0-86c7-7701fd9f814e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.940321625084907*^9, {3.940321655188105*^9, 3.940321677498258*^9}, 
   3.940324322493935*^9, 3.940324371993246*^9, 3.94040003513684*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"97483d16-907d-45e0-8d95-0e03a6983fe7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Q4 relation", "Subsection",
 CellChangeTimes->{{3.9403224180332212`*^9, 3.9403224755620327`*^9}, {
  3.940323230183435*^9, 3.940323233544195*^9}, {3.940323267975284*^9, 
  3.940323287455372*^9}},ExpressionUUID->"770d4ecb-93e9-4931-aa94-\
e22af6445244"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q4", " ", "=", " ", 
  RowBox[{"(", 
   RowBox[{"Sum", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Br31", "[", 
        RowBox[{
         RowBox[{"cr", "[", 
          RowBox[{"v", "[", 
           RowBox[{"[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], "]"}],
           "]"}], ",", 
         RowBox[{"cr", "[", 
          RowBox[{"v", "[", 
           RowBox[{"[", 
            RowBox[{"{", 
             RowBox[{"4", ",", "6", ",", "7", ",", "1"}], "}"}], "]"}], "]"}],
           "]"}]}], "]"}]}], " ", "\[IndentingNewLine]", "+", 
      RowBox[{"Br31", "[", 
       RowBox[{
        RowBox[{"cr", "[", 
         RowBox[{"v", "[", 
          RowBox[{"[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], "]"}], 
         "]"}], ",", 
        RowBox[{"cr", "[", 
         RowBox[{"v", "[", 
          RowBox[{"[", 
           RowBox[{"{", 
            RowBox[{"4", ",", "5", ",", "7", ",", "1"}], "}"}], "]"}], "]"}], 
         "]"}]}], "]"}], " ", "\[IndentingNewLine]", "-", 
      RowBox[{"Br31", "[", 
       RowBox[{
        RowBox[{"cr", "[", 
         RowBox[{"v", "[", 
          RowBox[{"[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], "]"}], 
         "]"}], ",", 
        RowBox[{"cr", "[", 
         RowBox[{"v", "[", 
          RowBox[{"[", 
           RowBox[{"{", 
            RowBox[{"4", ",", "5", ",", "6", ",", "1"}], "}"}], "]"}], "]"}], 
         "]"}]}], "]"}], " ", "\[IndentingNewLine]", "-", " ", 
      RowBox[{"Br4", "[", 
       RowBox[{"cr", "[", 
        RowBox[{"v", "[", 
         RowBox[{"[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "}"}], "]"}], "]"}], 
        "]"}], "]"}], "\[IndentingNewLine]", "+", " ", 
      RowBox[{"3", " ", 
       RowBox[{"Br4", "[", 
        RowBox[{"cr", "[", 
         RowBox[{"v", "[", 
          RowBox[{"[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
            "}"}], "]"}], "]"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", ",",
      " ", 
     RowBox[{"{", 
      RowBox[{"v", ",", " ", 
       RowBox[{"cyc", "[", 
        RowBox[{"x", "/@", 
         RowBox[{"Range", "[", 
          RowBox[{"1", ",", "7"}], "]"}]}], "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", ")"}]}]], "Input",
 CellChangeTimes->{{3.940243962611273*^9, 3.940243995395966*^9}, {
  3.940244179619463*^9, 3.940244263724483*^9}, {3.940244297120503*^9, 
  3.940244337108738*^9}, {3.940266618090411*^9, 3.940266619929078*^9}, {
  3.9402666606138163`*^9, 3.9402666658131742`*^9}, {3.940267736121385*^9, 
  3.940267738710059*^9}, {3.940268042046257*^9, 3.940268167707815*^9}, {
  3.9403216793557577`*^9, 3.940321697007536*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"e05966a3-9487-4d60-bcd3-55d348086c3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Br31", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "2", "]"}]}], "+", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "2", "]"}]}], "+", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "2", "]"}]}], "+", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "2", "]"}]}], "+", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "3", "]"}]}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "3", "]"}]}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "3", "]"}]}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "2", "]"}]}], "+", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "2", "]"}]}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "2", "]"}]}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "2", "]"}]}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "3", "]"}]}], "+", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "3", "]"}]}], "+", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "3", "]"}]}], "+", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "4", "]"}]}], "+", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "4", "]"}]}], "+", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], "+", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "4", "]"}]}], "+", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "2", "]"}]}], "+", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "7", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "[", "1", "]"}]}], "+", 
       RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "7", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "1", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "[", "2", "]"}]}], "+", 
       RowBox[{"x", "[", "7", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "-", 
       RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "[", "2", "]"}]}], "+", 
       RowBox[{"x", "[", "7", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "-", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "2", "]"}]}], "+", 
         RowBox[{"x", "[", "7", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "[", "2", "]"}]}], "+", 
       RowBox[{"x", "[", "7", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "7", "]"}]}], ")"}]}]], "]"}]}]], "Output",
 CellChangeTimes->{
  3.940268102906991*^9, {3.940268135339261*^9, 3.940268177222217*^9}, 
   3.9403216978503*^9, 3.9403243737352133`*^9, 3.940400038100794*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"2533ebf9-f921-4a1d-bc1a-31ea2014b5d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Q4", "//", "BrToCor"}], "//", "modSh"}]], "Input",
 CellChangeTimes->{{3.940321613889449*^9, 3.940321620093934*^9}, {
  3.94032170615279*^9, 3.940321706225408*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"bca4153d-715b-48fb-b371-22f0682790af"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.940321617907077*^9, 3.940321620634075*^9}, {
   3.940321654801445*^9, 3.940321677075519*^9}, 3.94032171252872*^9, 
   3.940324380419724*^9, 3.940400044276717*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"bc4501a9-af9c-427c-806c-3628b6312111"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Q4", "//", "BrToMPL"}], "//", "modSh"}]], "Input",
 CellChangeTimes->{{3.9403216211697893`*^9, 3.940321624597723*^9}, {
  3.940321707209675*^9, 3.9403217073047447`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"0a8dafc4-f580-4339-ab50-d2dc52151a73"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.940321625084907*^9, {3.940321655188105*^9, 3.940321677498258*^9}, 
   3.9403217209699373`*^9, 3.94032438926799*^9, 3.940400053977642*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"c41e0e7d-5107-46d0-ac1b-119a24210410"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking degenerations from (24)", "Section",
 CellChangeTimes->{{3.9400501953926697`*^9, 3.940050208576434*^9}, {
  3.940050817895947*^9, 3.940050821047296*^9}, {3.9403238539524393`*^9, 
  3.940323858383684*^9}, {3.9403243752613287`*^9, 3.94032437652485*^9}, {
  3.940324781761198*^9, 
  3.9403247943534117`*^9}},ExpressionUUID->"7fd7ce8b-df95-4840-a9ec-\
b2a557e401b1"],

Cell["\<\
The following are how the specialisations are defined on brackets\
\>", "Text",
 CellChangeTimes->{{3.940324796288104*^9, 
  3.9403248037936583`*^9}},ExpressionUUID->"fc8158a0-2318-4979-9b4b-\
5b277965644d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Br2deg", "[", "var_", "]"}], "[", "arg_", "]"}], " ", ":=", "  ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "u"}], "}"}], ",", " ", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"a", " ", "=", " ", 
        RowBox[{"factorExponent", "[", 
         RowBox[{"var", ",", " ", "arg"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"u", " ", "=", 
        RowBox[{
         RowBox[{"Limit", "[", " ", 
          RowBox[{
           RowBox[{"arg", "/", 
            RowBox[{"var", "^", "a"}]}], ",", " ", 
           RowBox[{"var", "\[Rule]", "0"}]}], "]"}], "//", 
         "canonicalFactor"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Which", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"a", " ", "\[Equal]", " ", "0"}], ",", " ", 
         RowBox[{"Br2", "[", "u", "]"}], ",", "\[IndentingNewLine]", "True", 
         ",", " ", "0"}], "\[IndentingNewLine]", "]"}]}], 
      "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9402451780661573`*^9, 3.940245178274623*^9}, {
  3.9402452814587603`*^9, 3.940245290578484*^9}, {3.9402453238420057`*^9, 
  3.940245439948148*^9}, {3.940245595398576*^9, 3.940245598024598*^9}, {
  3.940245782015739*^9, 3.940245782267619*^9}, {3.9402458564063168`*^9, 
  3.940245858632674*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"64d81082-422d-4784-9abb-7e709635bf2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Br3deg", "[", "var_", "]"}], "[", "arg_", "]"}], " ", ":=", " ", 
   
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "u"}], "}"}], ",", " ", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"a", " ", "=", " ", 
        RowBox[{"factorExponent", "[", 
         RowBox[{"var", ",", " ", "arg"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"u", " ", "=", 
        RowBox[{
         RowBox[{"Limit", "[", " ", 
          RowBox[{
           RowBox[{"arg", "/", 
            RowBox[{"var", "^", "a"}]}], ",", " ", 
           RowBox[{"var", "\[Rule]", "0"}]}], "]"}], "//", 
         "canonicalFactor"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Which", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"a", " ", "\[Equal]", " ", "0"}], ",", " ", 
         RowBox[{"Br3", "[", "u", "]"}], ",", "\[IndentingNewLine]", "True", 
         ",", " ", "0"}], "\[IndentingNewLine]", "]"}]}], 
      "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9402451780661573`*^9, 3.940245178274623*^9}, {
   3.9402452814587603`*^9, 3.940245290578484*^9}, {3.9402453238420057`*^9, 
   3.940245425964369*^9}, {3.94024558849547*^9, 3.940245590148059*^9}, {
   3.940245787239418*^9, 3.940245787524439*^9}, 3.940245861986671*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"b53a09cd-ff93-4284-b836-7498ccdd34e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Br4deg", "[", "var_", "]"}], "[", "arg_", "]"}], " ", ":=", " ", 
   
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "u"}], "}"}], ",", " ", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"a", " ", "=", " ", 
        RowBox[{"factorExponent", "[", 
         RowBox[{"var", ",", " ", "arg"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"u", " ", "=", 
        RowBox[{
         RowBox[{"Limit", "[", " ", 
          RowBox[{
           RowBox[{"arg", "/", 
            RowBox[{"var", "^", "a"}]}], ",", " ", 
           RowBox[{"var", "\[Rule]", "0"}]}], "]"}], "//", 
         "canonicalFactor"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Which", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"a", " ", "\[Equal]", " ", "0"}], ",", " ", 
         RowBox[{"Br4", "[", "u", "]"}], ",", "\[IndentingNewLine]", "True", 
         ",", " ", "0"}], "\[IndentingNewLine]", "]"}]}], 
      "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9402451780661573`*^9, 3.940245178274623*^9}, {
   3.9402452814587603`*^9, 3.940245290578484*^9}, {3.9402453238420057`*^9, 
   3.940245451807939*^9}, {3.940245566734099*^9, 3.940245583508615*^9}, {
   3.940245789518619*^9, 3.9402457897715*^9}, 3.940245864557004*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"2809d1ff-971e-497c-891d-54e9a2817697"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Br21deg", "[", "var_", "]"}], "[", 
    RowBox[{"arg1_", ",", " ", "arg2_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "u", ",", "v"}], "}"}], ",", " ", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"a", " ", "=", " ", 
        RowBox[{"factorExponent", "[", 
         RowBox[{"var", ",", " ", "arg1"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"b", " ", "=", " ", 
        RowBox[{"factorExponent", "[", 
         RowBox[{"var", ",", " ", "arg2"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"u", " ", "=", " ", 
        RowBox[{
         RowBox[{"Limit", "[", 
          RowBox[{
           RowBox[{"arg1", "/", 
            RowBox[{"var", "^", "a"}]}], ",", " ", 
           RowBox[{"var", "\[Rule]", "0"}]}], "]"}], "//", 
         "canonicalFactor"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"v", " ", "=", " ", 
        RowBox[{
         RowBox[{"Limit", "[", 
          RowBox[{
           RowBox[{"arg2", "/", 
            RowBox[{"var", "^", "b"}]}], ",", " ", 
           RowBox[{"var", "\[Rule]", "0"}]}], "]"}], "//", 
         "canonicalFactor"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Which", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"a", " ", "\[Equal]", " ", "0"}], "&&", 
          RowBox[{"b", "\[Equal]", "0"}]}], ",", " ", 
         RowBox[{"Br21", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"a", " ", ">", " ", "0"}], "&&", 
          RowBox[{"b", "\[Equal]", "0"}]}], ",", " ", 
         RowBox[{"-", 
          RowBox[{"Br3", "[", "v", "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"a", " ", "==", " ", "0"}], "&&", 
          RowBox[{"b", ">", "0"}]}], ",", 
         RowBox[{"-", " ", 
          RowBox[{"Br3", "[", "u", "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"a", " ", "<", " ", "0"}], "&&", " ", 
          RowBox[{"b", " ", "<", " ", "0"}], " ", "&&", " ", 
          RowBox[{"a", "\[Equal]", "b"}]}], ",", " ", 
         RowBox[{"2", 
          RowBox[{"Br3", "[", 
           RowBox[{"u", "/", "v"}], "]"}]}], ",", "\[IndentingNewLine]", 
         "True", ",", " ", "0"}], "\[IndentingNewLine]", "]"}]}], 
      "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9402451780661573`*^9, 3.940245178274623*^9}, {
   3.9402452814587603`*^9, 3.940245290578484*^9}, {3.9402453238420057`*^9, 
   3.940245451807939*^9}, {3.940245531207593*^9, 3.9402455509563293`*^9}, {
   3.940245631980474*^9, 3.940245718388385*^9}, {3.940245793287983*^9, 
   3.940245793557596*^9}, {3.94024586660876*^9, 3.940245867524707*^9}, 
   3.9402459926910343`*^9, 3.9402483011479607`*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"a1382109-0944-4a39-814e-b52af39bc2bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Br31deg", "[", "var_", "]"}], "[", 
    RowBox[{"arg1_", ",", " ", "arg2_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "u", ",", "v"}], "}"}], ",", " ", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"a", " ", "=", " ", 
        RowBox[{"factorExponent", "[", 
         RowBox[{"var", ",", " ", "arg1"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"b", " ", "=", " ", 
        RowBox[{"factorExponent", "[", 
         RowBox[{"var", ",", " ", "arg2"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"u", " ", "=", " ", 
        RowBox[{
         RowBox[{"Limit", "[", 
          RowBox[{
           RowBox[{"arg1", "/", 
            RowBox[{"var", "^", "a"}]}], ",", " ", 
           RowBox[{"var", "\[Rule]", "0"}]}], "]"}], "//", 
         "canonicalFactor"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"v", " ", "=", " ", 
        RowBox[{
         RowBox[{"Limit", "[", 
          RowBox[{
           RowBox[{"arg2", "/", 
            RowBox[{"var", "^", "b"}]}], ",", " ", 
           RowBox[{"var", "\[Rule]", "0"}]}], "]"}], "//", 
         "canonicalFactor"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Which", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"a", " ", "\[Equal]", " ", "0"}], "&&", 
          RowBox[{"b", "\[Equal]", "0"}]}], ",", " ", 
         RowBox[{"Br31", "[", 
          RowBox[{"u", ",", "v"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"a", " ", ">", " ", "0"}], "&&", 
          RowBox[{"b", "\[Equal]", "0"}]}], ",", " ", 
         RowBox[{"Br4", "[", "v", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"a", " ", "==", " ", "0"}], "&&", 
          RowBox[{"b", ">", "0"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"Br4", "[", "u", "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"a", " ", "<", " ", "0"}], "&&", " ", 
          RowBox[{"b", " ", "<", " ", "0"}], " ", "&&", " ", 
          RowBox[{"a", "\[Equal]", "b"}]}], ",", " ", 
         RowBox[{"3", 
          RowBox[{"Br4", "[", 
           RowBox[{"u", "/", "v"}], "]"}]}], ",", "\[IndentingNewLine]", 
         "True", ",", " ", "0"}], "\[IndentingNewLine]", "]"}]}], 
      "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9402451780661573`*^9, 3.940245178274623*^9}, {
   3.9402452814587603`*^9, 3.940245290578484*^9}, {3.9402453238420057`*^9, 
   3.940245451807939*^9}, {3.940245531207593*^9, 3.9402455509563293`*^9}, {
   3.940245631980474*^9, 3.9402457322132273`*^9}, {3.940245795576851*^9, 
   3.9402457958046303`*^9}, {3.94024587014965*^9, 3.940245870739348*^9}, 
   3.940245994241158*^9, {3.940325065687358*^9, 3.940325066685254*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"8a4e580c-3f5a-4bee-970a-4182f5d4763b"],

Cell["\<\
This routine allows us to take any degenreation of the form var -> 0 directly\
\
\>", "Text",
 CellChangeTimes->{{3.94032508853395*^9, 
  3.940325098752599*^9}},ExpressionUUID->"84969f89-bce0-4687-9932-\
e97619b2e2d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Spec0", "[", 
    RowBox[{"var_", ",", " ", "expr_"}], "]"}], " ", ":=", " ", 
   RowBox[{"expr", "/.", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Cor", "\[Rule]", 
       RowBox[{"Cordeg0", "[", "var", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Br2", "\[Rule]", 
       RowBox[{"Br2deg", "[", "var", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Br3", "\[Rule]", 
       RowBox[{"Br3deg", "[", "var", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Br4", "\[Rule]", 
       RowBox[{"Br4deg", "[", "var", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Br21", "\[Rule]", 
       RowBox[{"Br21deg", "[", "var", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Br31", "\[Rule]", 
       RowBox[{"Br31deg", "[", "var", "]"}]}]}], "\[IndentingNewLine]", 
     "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.940240240566478*^9, 3.940240248967436*^9}, {
   3.940240286171937*^9, 3.9402402953880463`*^9}, {3.940241281353796*^9, 
   3.940241283149321*^9}, {3.940245755463189*^9, 3.940245776153256*^9}, 
   3.940245835703683*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"af97fec9-783e-43a0-be4b-24831d518997"],

Cell["\<\
We can check that (24)  matches the general correlator specialisation setup \
developed later\
\>", "Text",
 CellChangeTimes->{{3.9403248095568953`*^9, 3.940324828681746*^9}, {
  3.9403251036497707`*^9, 
  3.940325105724674*^9}},ExpressionUUID->"709a528e-d9c4-4219-8588-\
a4239565a22e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"term", "[", "a_", "]"}], " ", ":=", " ", 
   RowBox[{"Br2", "[", 
    RowBox[{
     RowBox[{"t", "^", "a"}], " ", "u"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.940324867092485*^9, 3.9403248678335648`*^9}, {
  3.940324942629991*^9, 3.940324943673573*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"59852b6d-35ec-4572-9a2f-fb0d43f70da7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Spec0", "[", 
      RowBox[{"t", ",", " ", 
       RowBox[{
        RowBox[{"term", "[", "a", "]"}], " ", "-", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"term", "[", "a", "]"}], "//", "BrToCor"}], ")"}]}]}], 
      "]"}], "//", "BrToMPL"}], "//", "modSh"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"a", ",", " ", 
     RowBox[{"-", "5"}], ",", " ", "5"}], "}"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.940236978027049*^9, 3.940237008424158*^9}, {
  3.940237106855685*^9, 3.940237111759828*^9}, {3.9402371655105677`*^9, 
  3.940237200932724*^9}, {3.9402372335331078`*^9, 3.94023723754545*^9}, {
  3.94023746984557*^9, 3.9402374728676033`*^9}, {3.9402404320113907`*^9, 
  3.9402405327525787`*^9}, {3.940240572296282*^9, 3.940240625207418*^9}, {
  3.940324841526532*^9, 3.9403249959676323`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"ab8efffd-9829-4031-ac7e-21b2b533b241"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.940237473333082*^9, 3.940240443419423*^9, {3.940240622264269*^9, 
   3.940240625889175*^9}, 3.940241285948346*^9, 3.940324878292521*^9, {
   3.940324913004188*^9, 3.940324996371685*^9}, 3.94040005441081*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"14894722-a310-459a-9f2f-f9c3c553c409"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"term", "[", "a_", "]"}], " ", ":=", " ", 
   RowBox[{"Br3", "[", 
    RowBox[{
     RowBox[{"t", "^", "a"}], " ", "u"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.940324867092485*^9, 3.9403248678335648`*^9}, {
  3.940324942629991*^9, 3.940324943673573*^9}, {3.940325006364459*^9, 
  3.940325006498156*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"788acada-851a-4ed0-b9cf-6e8dcc2f33a3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Spec0", "[", 
      RowBox[{"t", ",", " ", 
       RowBox[{
        RowBox[{"term", "[", "a", "]"}], " ", "-", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"term", "[", "a", "]"}], "//", "BrToCor"}], ")"}]}]}], 
      "]"}], "//", "BrToMPL"}], "//", "modSh"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"a", ",", " ", 
     RowBox[{"-", "5"}], ",", " ", "5"}], "}"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.940236978027049*^9, 3.940237008424158*^9}, {
  3.940237106855685*^9, 3.940237111759828*^9}, {3.9402371655105677`*^9, 
  3.940237200932724*^9}, {3.9402372335331078`*^9, 3.94023723754545*^9}, {
  3.94023746984557*^9, 3.9402374728676033`*^9}, {3.9402404320113907`*^9, 
  3.9402405327525787`*^9}, {3.940240572296282*^9, 3.940240625207418*^9}, {
  3.940324841526532*^9, 3.9403249959676323`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"be2e8dd8-df21-42bb-b4a1-701d9b7c2eb8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.940237473333082*^9, 3.940240443419423*^9, {3.940240622264269*^9, 
   3.940240625889175*^9}, 3.940241285948346*^9, 3.940324878292521*^9, {
   3.940324913004188*^9, 3.940325007450568*^9}, 3.940400054753434*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"8061e8b5-8bbb-49e0-a68a-3a521b2b9b22"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"term", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Br21", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"t", "^", "a"}], " ", "u"}], ",", " ", 
     RowBox[{
      RowBox[{"t", "^", "b"}], " ", "v"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.940324867092485*^9, 3.9403248678335648`*^9}, {
  3.940324942629991*^9, 3.940324943673573*^9}, {3.940325010380024*^9, 
  3.940325016106737*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"5ede1c04-95c9-427a-a0ea-af465213f49b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Spec0", "[", 
      RowBox[{"t", ",", " ", 
       RowBox[{
        RowBox[{"term", "[", 
         RowBox[{"a", ",", "b"}], "]"}], " ", "-", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"term", "[", 
           RowBox[{"a", ",", "b"}], "]"}], "//", "BrToCor"}], ")"}]}]}], 
      "]"}], "//", "BrToMPL"}], "//", "modSh"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"a", ",", " ", 
     RowBox[{"-", "5"}], ",", " ", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", ",", 
     RowBox[{"-", "5"}], ",", "5"}], "}"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.940236978027049*^9, 3.940237008424158*^9}, {
  3.940237106855685*^9, 3.940237111759828*^9}, {3.9402371655105677`*^9, 
  3.940237200932724*^9}, {3.9402372335331078`*^9, 3.94023723754545*^9}, {
  3.94023746984557*^9, 3.9402374728676033`*^9}, {3.9402404320113907`*^9, 
  3.9402405327525787`*^9}, {3.940240572296282*^9, 3.940240625207418*^9}, {
  3.940324841526532*^9, 3.940325024506507*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"052029fa-6043-45a4-9dc8-405bd84a9cfb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.940237473333082*^9, 3.940240443419423*^9, {3.940240622264269*^9, 
   3.940240625889175*^9}, 3.940241285948346*^9, 3.940324878292521*^9, {
   3.940324913004188*^9, 3.940325025078438*^9}, 3.940400055059268*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"31bd9f04-4dc2-42ea-890f-8258f28b5428"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"term", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"t", "^", "a"}], " ", "u"}], ",", " ", 
     RowBox[{
      RowBox[{"t", "^", "b"}], " ", "v"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.940324867092485*^9, 3.9403248678335648`*^9}, {
  3.940324942629991*^9, 3.940324943673573*^9}, {3.940325010380024*^9, 
  3.940325032598871*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"4a5a350c-16f9-4387-8e4f-83b50869d015"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Spec0", "[", 
      RowBox[{"t", ",", " ", 
       RowBox[{
        RowBox[{"term", "[", 
         RowBox[{"a", ",", "b"}], "]"}], " ", "-", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"term", "[", 
           RowBox[{"a", ",", "b"}], "]"}], "//", "BrToCor"}], ")"}]}]}], 
      "]"}], "//", "BrToMPL"}], "//", "modSh"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"a", ",", " ", 
     RowBox[{"-", "5"}], ",", " ", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", ",", 
     RowBox[{"-", "5"}], ",", "5"}], "}"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.940236978027049*^9, 3.940237008424158*^9}, {
  3.940237106855685*^9, 3.940237111759828*^9}, {3.9402371655105677`*^9, 
  3.940237200932724*^9}, {3.9402372335331078`*^9, 3.94023723754545*^9}, {
  3.94023746984557*^9, 3.9402374728676033`*^9}, {3.9402404320113907`*^9, 
  3.9402405327525787`*^9}, {3.940240572296282*^9, 3.940240625207418*^9}, {
  3.940324841526532*^9, 3.940325024506507*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"2e59e6fd-bf94-431b-b551-f0fa133eef30"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.940237473333082*^9, 3.940240443419423*^9, {3.940240622264269*^9, 
   3.940240625889175*^9}, 3.940241285948346*^9, 3.940324878292521*^9, {
   3.940324913004188*^9, 3.940325034120193*^9}, 3.9403250701263742`*^9, 
   3.940400055623681*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"40d78ea1-eaf1-4d46-a2e4-303615feacb3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Consequences of degeneration for Q2", "Section",
 CellChangeTimes->{{3.9400501953926697`*^9, 3.940050208576434*^9}, {
  3.940050817895947*^9, 3.940050821047296*^9}, {3.9403238539524393`*^9, 
  3.940323858383684*^9}, {3.9403243752613287`*^9, 3.94032437652485*^9}, {
  3.940324781761198*^9, 3.9403247943534117`*^9}, {3.9403251114173937`*^9, 
  3.940325116896991*^9}, {3.940325499925156*^9, 
  3.940325500762391*^9}},ExpressionUUID->"04e4616c-527f-48cf-9a81-\
ae8a17e089af"],

Cell["\<\
This routine lets us specialise something to the divisor a = b\
\>", "Text",
 CellChangeTimes->{{3.9403382116353807`*^9, 
  3.940338223929092*^9}},ExpressionUUID->"272e84f9-487f-499d-90bb-\
4e5a0197d974"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Dij", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], "[", "expr_", "]"}], " ", ":=", " ", 
   RowBox[{"Spec0", "[", 
    RowBox[{"eps", ",", " ", 
     RowBox[{"expr", "/.", 
      RowBox[{"b", "\[Rule]", 
       RowBox[{"a", "+", "eps"}]}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.940329614267589*^9, 3.9403296446938887`*^9}, {
  3.940329704325891*^9, 3.9403297066191072`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"fae3bd54-2847-4518-8f2c-f87092c92e40"],

Cell["\<\
We can then degenerate Q2, Q3 and Q4 in various ways to obtain new relations \
on brackets/correlators/MPL\[CloseCurlyQuote]s\
\>", "Text",
 CellChangeTimes->{{3.940324796288104*^9, 3.9403248037936583`*^9}, {
  3.940325118049369*^9, 
  3.940325143369953*^9}},ExpressionUUID->"1ee330ea-aee8-4ef5-8412-\
9fecdcd6d81f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"li2inv", " ", "=", " ", 
  RowBox[{"Q2", "//", 
   RowBox[{"Dij", "[", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "5", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.940325145284092*^9, 3.94032516057827*^9}, {
  3.9403252036133623`*^9, 3.940325205385783*^9}, {3.9403296937432213`*^9, 
  3.940329721509863*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"5f593d32-0dba-4c47-981f-b7f2ca09b433"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Br2", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br2", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}]}]]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.9403251608430862`*^9, 3.940325206144876*^9, {3.940329717504116*^9, 
   3.940329722727766*^9}, 3.940400058370551*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"98107cbb-fa1a-4046-b895-cd225ceb92d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"li2minus", " ", "=", " ", 
  RowBox[{"Q2", "//", 
   RowBox[{"Dij", "[", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "4", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.940325145284092*^9, 3.940325169113888*^9}, {
  3.94032520726147*^9, 3.940325213126542*^9}, {3.940329729927113*^9, 
  3.940329744054391*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"c5e6a028-da47-4cb7-8912-2854c8df70f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"Br2", "[", "1", "]"}]}], "+", 
  RowBox[{"Br2", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{"Br2", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.9403251608430862`*^9, 3.940325169456758*^9}, 
   3.9403252136614113`*^9, {3.94032973418508*^9, 3.940329744370694*^9}, 
   3.9404000587520123`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"8abcf786-2f75-4df1-a16d-6eb649f9a28a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Spec0", "[", 
  RowBox[{"eps", ",", 
   RowBox[{"li2minus", "/.", 
    RowBox[{
     RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "+", "eps"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9403251747170353`*^9, 3.940325221681637*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"64a740f7-d3f8-48d3-8c69-f57563e21616"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"Br2", "[", "1", "]"}]}]], "Output",
 CellChangeTimes->{{3.940325183868009*^9, 3.9403252220178337`*^9}, 
   3.940400058974231*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"eeed4bae-0bc9-41dc-ac22-5da1b113cda5"]
}, Open  ]],

Cell["So we conclude that Br2[1] = 0", "Text",
 CellChangeTimes->{{3.94032522341642*^9, 
  3.940325235281033*^9}},ExpressionUUID->"a5b9fa44-b488-4e13-9628-\
9653b94da5af"],

Cell["\<\
We also note that li2inv and li2minus are (essentially) the inversion and \
\[OpenCurlyDoubleQuote]one minus\[CloseCurlyDoubleQuote] relation known for \
the dilogarithm\
\>", "Text",
 CellChangeTimes->{{3.9403252386445827`*^9, 3.940325255952765*^9}, {
  3.9403253325217*^9, 
  3.940325334689939*^9}},ExpressionUUID->"b8dc9149-c897-42b4-b565-\
8d12b2eed149"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"li2inv", "/.", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "-", 
            RowBox[{"x", "[", "4", "]"}]}], ")"}]}]]}], "\[Equal]", "z"}], 
      ",", 
      RowBox[{"x", "[", "1", "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "//", "canfac"}]], "Input",
 CellChangeTimes->{{3.940325256514214*^9, 3.9403252835697327`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"102765b2-72b4-48eb-b8b6-b8bf17a8bd77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Br2", "[", 
   FractionBox["1", "z"], "]"}], "+", 
  RowBox[{"Br2", "[", "z", "]"}]}]], "Output",
 CellChangeTimes->{{3.9403252736332407`*^9, 3.940325283864846*^9}, 
   3.9404000592152348`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"a30c5a25-57c2-410b-a762-7a1fb108f7a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"li2minus", "/.", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "\[Equal]", 
       RowBox[{"1", "/", "z"}]}], ",", 
      RowBox[{"x", "[", "1", "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "//", "canfac"}]], "Input",
 CellChangeTimes->{{3.940325256514214*^9, 3.9403253221505337`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"7bc701a3-0b56-48d2-842c-2de266fb2a14"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"Br2", "[", "1", "]"}]}], "+", 
  RowBox[{"Br2", "[", 
   FractionBox["1", 
    RowBox[{"1", "-", "z"}]], "]"}], "+", 
  RowBox[{"Br2", "[", 
   FractionBox["1", "z"], "]"}]}]], "Output",
 CellChangeTimes->{{3.9403252736332407`*^9, 3.940325322530735*^9}, 
   3.940400059523191*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"2a2550ef-f1df-4a75-99b2-7f40d51f8be8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Consequences of degeneration for Q3 (\[Section]5)", "Section",
 CellChangeTimes->{{3.9403255089937267`*^9, 3.940325514025599*^9}, {
  3.940329584705256*^9, 
  3.940329593446233*^9}},ExpressionUUID->"85301f3f-b03c-4932-91e8-\
dca76e9c7ffd"],

Cell[CellGroupData[{

Cell["{x}_3 inversion", "Subsection",
 CellChangeTimes->{{3.940353951833111*^9, 
  3.9403539556222143`*^9}},ExpressionUUID->"ecff51f4-cec8-46d2-ba6a-\
b7117cfe054e"],

Cell["\<\
We can derive the inversion relation for {x}_3 as follows, by specialising to \
D14 and then D23\
\>", "Text",
 CellChangeTimes->{{3.940337783967021*^9, 3.9403377915350447`*^9}, {
  3.940340330626573*^9, 
  3.940340338858818*^9}},ExpressionUUID->"85475e4e-b7cc-4bb5-a9af-\
7d240941159f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"li3inv", " ", "=", " ", 
  RowBox[{
   RowBox[{"Q3", "//", 
    RowBox[{"Dij", "[", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "4", "]"}]}], "]"}]}], "//", 
   RowBox[{"Dij", "[", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9403377921202593`*^9, 3.9403378404079533`*^9}, {
  3.940338046960456*^9, 3.940338063478539*^9}, {3.940338113459515*^9, 
  3.940338114654183*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"36a6f458-5495-407d-a582-cca8bbab57da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.940337825369611*^9, 3.940337840853662*^9}, {
   3.9403380497855988`*^9, 3.940338063870564*^9}, 3.940338115237823*^9, 
   3.940400069882701*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"1ba7f04d-58e6-484a-abca-1fb5eb6d8021"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"li3inv", "/.", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "-", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "\[Equal]", "X"}], 
      ",", " ", 
      RowBox[{"x", "[", "1", "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "//", "canfac"}]], "Input",
 CellChangeTimes->{{3.940338097581394*^9, 3.940338117766284*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"c190f775-b2e6-4092-b86c-ea12485553ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   RowBox[{"Br3", "[", 
    FractionBox["1", "X"], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", "X", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.940338105891004*^9, 3.9403381181200027`*^9}, 
   3.940400070212574*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"1dd23416-c8c3-4177-a113-b14e0c37a0a0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["{1,1}_{2,1} vanishing", "Subsection",
 CellChangeTimes->{{3.940353951833111*^9, 
  3.940353967649642*^9}},ExpressionUUID->"b117194a-f86c-427a-b9d5-\
6b4e82203708"],

Cell["\<\
We can see that Br21(1,1) vanishes by specialising to D13, D15, then D24\
\>", "Text",
 CellChangeTimes->{{3.940340342962289*^9, 
  3.9403403625759077`*^9}},ExpressionUUID->"d5d1406c-b6d9-4f3b-92eb-\
1aec203fc634"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q3", "//", 
    RowBox[{"Dij", "[", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "3", "]"}]}], "]"}]}], "//", 
   RowBox[{"Dij", "[", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "5", "]"}]}], "]"}]}], "//", 
  RowBox[{"Dij", "[", 
   RowBox[{
    RowBox[{"x", "[", "2", "]"}], ",", 
    RowBox[{"x", "[", "4", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.940338773760695*^9, 3.940338776385841*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"704b9f29-e1f7-499e-bcf7-c46f0d3261aa"],

Cell[BoxData[
 RowBox[{"6", " ", 
  RowBox[{"Br21", "[", 
   RowBox[{"1", ",", "1"}], "]"}]}]], "Output",
 CellChangeTimes->{3.940338776935199*^9, 3.940400070538035*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"82ff0581-50a5-4de8-8af8-7dabdeb6bc17"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["{x}_3 three-term relation", "Subsection",
 CellChangeTimes->{{3.940353951833111*^9, 
  3.940353974613491*^9}},ExpressionUUID->"db24d8da-292a-45c2-a23a-\
f3577b1fe395"],

Cell["And from this we can derive the  three-term relation", "Text",
 CellChangeTimes->{{3.940338792375502*^9, 
  3.940338803017*^9}},ExpressionUUID->"2d634d84-4f89-42c8-a7a0-a0e7158d2aa0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"li3threeterm", " ", "=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Q3", "//", 
      RowBox[{"Dij", "[", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], ",", 
        RowBox[{"x", "[", "3", "]"}]}], "]"}]}], "//", 
     RowBox[{"Dij", "[", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "5", "]"}]}], "]"}]}], ")"}], "/.", 
   RowBox[{
    RowBox[{"Br21", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.940338242046431*^9, 3.940338274539646*^9}, {
  3.9403383087918663`*^9, 3.940338357910111*^9}, {3.940338779685933*^9, 
  3.940338789014916*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"02b23a56-1590-4329-a1f0-bc63396ca85e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   RowBox[{"Br3", "[", "1", "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.940338250639763*^9, 3.9403382750629053`*^9}, {
   3.9403383103777742`*^9, 3.940338358332488*^9}, {3.940338782846545*^9, 
   3.940338789541939*^9}, 3.9403388331814537`*^9, 3.940400070949354*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"c2278269-c2ea-4586-bf70-3e77e5cfe8a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"li3threetermX", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", "li3threeterm"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], "-", 
             RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], "-", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], "-", 
             RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], "-", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "\[Equal]", "X"}], ",", 
        RowBox[{"x", "[", "1", "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", "canfac"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.940338808227787*^9, 3.940338841755437*^9}, {
  3.940339006643114*^9, 3.94033900745185*^9}, {3.9403390407422256`*^9, 
  3.940339043754711*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"d7960669-fb28-463b-bb31-7573e4dcdf17"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Br3", "[", "1", "]"}]}], "+", 
  RowBox[{"Br3", "[", 
   FractionBox["1", 
    RowBox[{"1", "-", "X"}]], "]"}], "+", 
  RowBox[{"Br3", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "-", "X"}], "X"]}], "]"}], "+", 
  RowBox[{"Br3", "[", "X", "]"}]}]], "Output",
 CellChangeTimes->{{3.94033882333321*^9, 3.94033884199294*^9}, 
   3.9403390078410873`*^9, 3.9403390440513372`*^9, 3.9404000713827753`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"fa078c77-6254-4246-8763-798015bf4a17"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"li3threetermFunc", "[", "X_", "]"}], ":=", " ", 
  RowBox[{"Evaluate", "[", "li3threetermX", "]"}]}]], "Input",
 CellChangeTimes->{{3.940339572225156*^9, 3.940339597210677*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"c7d2a362-e8ba-4237-b568-d9d7b694a932"]
}, Open  ]],

Cell[CellGroupData[{

Cell["{1,x}_{2,1} reduction", "Subsection",
 CellChangeTimes->{{3.940353951833111*^9, 3.9403539556222143`*^9}, {
  3.940354017776349*^9, 
  3.9403540243652973`*^9}},ExpressionUUID->"0a2d7f69-24bd-4d82-9ec3-\
d61becdf981a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q3deg26", " ", "=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Q3", "//", 
     RowBox[{"Dij", "[", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "6", "]"}]}], "]"}]}], ")"}], "//", 
   "sortBr21"}]}]], "Input",
 CellChangeTimes->{{3.940333599895146*^9, 3.940333600144453*^9}, {
  3.9403345345219173`*^9, 3.9403345395874443`*^9}, {3.940336458084938*^9, 
  3.940336490900299*^9}, {3.940336573514226*^9, 3.940336576857079*^9}, {
  3.940336680294325*^9, 3.940336683872963*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"99cb7d8a-10f0-43af-b80c-4d5f3fab4eb5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"Br21", "[", 
    RowBox[{"1", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "-", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "-", 
          RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br21", "[", 
    RowBox[{"1", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "-", 
          RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "-", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br21", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], "-", 
          RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "-", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "-", 
          RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], "-", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", "1", "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"Br3", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.940333600497179*^9, 3.940333620784225*^9}, 
   3.940334540427515*^9, {3.9403364698355503`*^9, 3.94033649274865*^9}, 
   3.940336577311028*^9, 3.940336685028722*^9, 3.9403404900710487`*^9, 
   3.940400081632697*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"058c1e8c-0c12-4144-9a92-b6b2535e071a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q3deg26aff", " ", "=", " ", 
  RowBox[{
   RowBox[{"Q3deg26", "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"cr", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], ",", 
             RowBox[{"x", "[", "2", "]"}], ",", 
             RowBox[{"x", "[", "3", "]"}], ",", 
             RowBox[{"x", "[", "4", "]"}]}], "}"}], "]"}], ",", 
          RowBox[{"cr", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], ",", 
             RowBox[{"x", "[", "5", "]"}], ",", 
             RowBox[{"x", "[", "2", "]"}], ",", 
             RowBox[{"x", "[", "1", "]"}]}], "}"}], "]"}]}], "}"}], 
        "\[Equal]", 
        RowBox[{"{", 
         RowBox[{"X", ",", "Y"}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], ",", 
         RowBox[{"x", "[", "2", "]"}]}], "}"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "canfac"}]}]], "Input",
 CellChangeTimes->{{3.940336528633354*^9, 3.940336598901228*^9}, {
  3.940336634139029*^9, 3.9403366368529663`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"8ce4fc16-0297-482a-8def-f627cc82d422"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"Br21", "[", 
    RowBox[{"1", ",", 
     FractionBox["X", "Y"]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br21", "[", 
    RowBox[{"1", ",", 
     FractionBox["Y", "X"]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br21", "[", 
    RowBox[{"X", ",", "Y"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", "1", "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    RowBox[{"-", 
     FractionBox["X", 
      RowBox[{"1", "-", "X"}]]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    FractionBox[
     RowBox[{"1", "-", "Y"}], 
     RowBox[{"X", "-", "Y"}]], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"X", "-", "Y"}], 
      RowBox[{"1", "-", "X"}]]}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"Br3", "[", 
    FractionBox["X", "Y"], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    RowBox[{"-", 
     FractionBox["Y", 
      RowBox[{"1", "-", "Y"}]]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "X"}], ")"}], " ", "Y"}], 
     RowBox[{"X", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "Y"}], ")"}]}]], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.940336553903563*^9, 3.940336600847958*^9}, 
   3.940336637182824*^9, 3.940336687488618*^9, 3.940340490966536*^9, 
   3.940400081986261*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"fbe1ba39-2dca-4ec5-a299-742607f113f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eqn113", " ", "=", " ", 
  RowBox[{
   RowBox[{"Spec0", "[", 
    RowBox[{"eps", ",", " ", 
     RowBox[{"Q3deg26aff", "/.", 
      RowBox[{"Y", "\[Rule]", 
       RowBox[{"1", "+", "eps"}]}]}]}], "]"}], "//", "sortBr21"}]}]], "Input",\

 CellChangeTimes->{{3.940336639572343*^9, 3.9403366558299294`*^9}, {
  3.9403366882396584`*^9, 3.940336690111477*^9}, {3.940336753698102*^9, 
  3.94033675669245*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"11c3eab9-4417-466c-a352-b1eb33072c82"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"Br21", "[", 
    RowBox[{"1", ",", 
     FractionBox["1", "X"]}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"Br21", "[", 
    RowBox[{"1", ",", "X"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"Br3", "[", "1", "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"Br3", "[", "X", "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    RowBox[{"-", 
     FractionBox["X", 
      RowBox[{"1", "-", "X"}]]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.940336656125875*^9, 3.940336691449463*^9, {3.940336743121204*^9, 
   3.9403367571588793`*^9}, 3.94034049147393*^9, 3.9404000823291903`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"58157c30-a3bb-4258-805e-81e6656ea044"]
}, Open  ]],

Cell["For (113), we get a system of equations as follows", "Text",
 CellChangeTimes->{{3.9403404111913567`*^9, 
  3.940340420442984*^9}},ExpressionUUID->"bf1fad4b-4b40-4689-86e6-\
80380b888cc8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"soln113", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"eqn113", ",", " ", 
         RowBox[{"eqn113", "/.", 
          RowBox[{"X", "\[Rule]", 
           RowBox[{"1", "/", "X"}]}]}]}], "}"}], "\[Equal]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Br21", "[", 
         RowBox[{"1", ",", "X"}], "]"}], ",", 
        RowBox[{"Br21", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", "X"}]}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
     "]"}], "//", "Expand"}], "//", "canfac"}]}]], "Input",
 CellChangeTimes->{{3.940336705173275*^9, 3.940336771300173*^9}, {
   3.9403368344072523`*^9, 3.940336839376655*^9}, 3.940336904375227*^9, {
   3.9403377293570557`*^9, 3.940337731447188*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"76c4aaea-13ea-422d-97d8-6d9fd545735a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"Br21", "[", 
      RowBox[{"1", ",", "X"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"Br3", "[", "1", "]"}]}], "3"]}], "-", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"Br3", "[", 
        FractionBox["1", 
         RowBox[{"1", "-", "X"}]], "]"}]}], "-", 
      RowBox[{
       FractionBox["2", "3"], " ", 
       RowBox[{"Br3", "[", 
        FractionBox["1", "X"], "]"}]}], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"Br3", "[", "X", "]"}]}], "3"], "+", 
      RowBox[{
       FractionBox["2", "3"], " ", 
       RowBox[{"Br3", "[", 
        RowBox[{"-", 
         FractionBox["X", 
          RowBox[{"1", "-", "X"}]]}], "]"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"Br21", "[", 
      RowBox[{"1", ",", 
       FractionBox["1", "X"]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"Br3", "[", "1", "]"}]}], "3"]}], "+", 
      RowBox[{
       FractionBox["2", "3"], " ", 
       RowBox[{"Br3", "[", 
        FractionBox["1", 
         RowBox[{"1", "-", "X"}]], "]"}]}], "+", 
      RowBox[{
       FractionBox["4", "3"], " ", 
       RowBox[{"Br3", "[", 
        FractionBox["1", "X"], "]"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Br3", "[", "X", "]"}]}], "3"], "-", 
      RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"Br3", "[", 
        RowBox[{"-", 
         FractionBox["X", 
          RowBox[{"1", "-", "X"}]]}], "]"}]}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.940336736209343*^9, 3.9403367714426413`*^9}, 
   3.940336840345008*^9, 3.9403369052993383`*^9, 3.940337731999324*^9, 
   3.940340495859468*^9, 3.940400082571768*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"3cd7c2a1-8f02-4c44-be75-66d21ed3d611"]
}, Open  ]],

Cell["The solution is as claimed (up to a three-term relation)", "Text",
 CellChangeTimes->{{3.940340428670724*^9, 
  3.940340437258905*^9}},ExpressionUUID->"60a30fbe-89c3-4004-b18a-\
64440d8d11c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"soln113", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], " ", "-", 
     RowBox[{"2", " ", 
      RowBox[{
       RowBox[{"li3threetermFunc", "[", "X", "]"}], "/", "3"}]}]}], "//", 
    "Expand"}], ")"}], "//", "invBr3"}]], "Input",
 CellChangeTimes->{{3.940337732807992*^9, 3.940337737678505*^9}, {
  3.940338885499445*^9, 3.940338895795087*^9}, {3.940338993180645*^9, 
  3.940339017882873*^9}, {3.940339051424199*^9, 3.9403390842476177`*^9}, {
  3.940339129108289*^9, 3.940339161736902*^9}, {3.9403392069496393`*^9, 
  3.940339207025549*^9}, {3.940339606771537*^9, 3.940339607817337*^9}, {
  3.940340442604096*^9, 3.94034044684799*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"fa5f6852-a1e4-48f6-9fd3-63cdd4d37e6c"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"Br3", "[", 
   RowBox[{"1", "-", "X"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.94033773443538*^9, 3.940337738026289*^9}, {
   3.94033889201436*^9, 3.940338896291298*^9}, {3.940338994399665*^9, 
   3.940339018175459*^9}, {3.940339050468051*^9, 3.940339084530531*^9}, {
   3.940339142876302*^9, 3.9403391619720163`*^9}, 3.94033920756273*^9, 
   3.940339608733162*^9, {3.9403404975864773`*^9, 3.940340512249681*^9}, 
   3.940400082818335*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"39a9eb77-12d9-4bb4-b96d-42e903576631"]
}, Open  ]],

Cell["So we deduce that {x,1}_{2,1} = -{1-x}_3, as per Eqn (114)", "Text",
 CellChangeTimes->{{3.940339170385923*^9, 
  3.940339199082189*^9}},ExpressionUUID->"d23d9cff-6676-41a4-b14f-\
37666cfc981a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Br21", "[", 
     RowBox[{"x", ",", "1"}], "]"}], " ", "+", " ", 
    RowBox[{"Br3", "[", 
     RowBox[{"1", "-", "x"}], "]"}]}], "//", "BrToMPL"}], "//", 
  "modSh"}]], "Input",
 CellChangeTimes->{{3.940336860742605*^9, 3.94033687328405*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"d438f859-a31f-4d11-af2b-1b84553e1387"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.940336873586323*^9, 3.940339200238573*^9, 
  3.940340513779419*^9, 3.940400083118855*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"7fea3b35-a657-4d76-9507-5075aa82bc95"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["{x,y}_{2,1} reduction", "Subsection",
 CellChangeTimes->{{3.940353951833111*^9, 3.9403539556222143`*^9}, {
  3.9403540360739727`*^9, 
  3.940354039064747*^9}},ExpressionUUID->"7664bd45-0860-44fb-9a31-\
1b0c3ebb9498"],

Cell["Hence, plugging these back into D_ 26 (Q3) gives", "Text",
 CellChangeTimes->{{3.940339225951749*^9, 
  3.940339245651569*^9}},ExpressionUUID->"46557d86-5b4f-4db5-be41-\
d835714075d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Br21reduction", " ", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", "Q3deg26"}], "/.", 
      RowBox[{
       RowBox[{
        RowBox[{"Br21", "[", 
         RowBox[{"1", ",", "x_"}], "]"}], "|", 
        RowBox[{"Br21", "[", 
         RowBox[{"x", ",", "1"}], "]"}]}], "\[RuleDelayed]", 
       RowBox[{"-", 
        RowBox[{"Br3", "[", 
         RowBox[{"1", "-", "x"}], "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"cr", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], ",", 
              RowBox[{"x", "[", "2", "]"}], ",", 
              RowBox[{"x", "[", "3", "]"}], ",", 
              RowBox[{"x", "[", "4", "]"}]}], "}"}], "]"}], ",", 
           RowBox[{"cr", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], ",", 
              RowBox[{"x", "[", "5", "]"}], ",", 
              RowBox[{"x", "[", "2", "]"}], ",", 
              RowBox[{"x", "[", "1", "]"}]}], "}"}], "]"}]}], "}"}], 
         "\[Equal]", 
         RowBox[{"{", 
          RowBox[{"X", ",", "Y"}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], ",", 
          RowBox[{"x", "[", "2", "]"}]}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", "canfac"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.940339247140369*^9, 3.940339297559317*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"e09a3924-d891-464c-b264-bd9216931732"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Br21", "[", 
   RowBox[{"X", ",", "Y"}], "]"}], "+", 
  RowBox[{"Br3", "[", "1", "]"}], "-", 
  RowBox[{"Br3", "[", 
   RowBox[{"-", 
    FractionBox["X", 
     RowBox[{"1", "-", "X"}]]}], "]"}], "+", 
  RowBox[{"Br3", "[", 
   FractionBox[
    RowBox[{"1", "-", "Y"}], 
    RowBox[{"X", "-", "Y"}]], "]"}], "+", 
  RowBox[{"Br3", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"X", "-", "Y"}], 
     RowBox[{"1", "-", "X"}]]}], "]"}], "-", 
  RowBox[{"Br3", "[", 
   FractionBox[
    RowBox[{"X", "-", "Y"}], "X"], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br3", "[", 
    FractionBox["X", "Y"], "]"}]}], "-", 
  RowBox[{"Br3", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"X", "-", "Y"}], "Y"]}], "]"}], "-", 
  RowBox[{"Br3", "[", 
   RowBox[{"-", 
    FractionBox["Y", 
     RowBox[{"1", "-", "Y"}]]}], "]"}], "+", 
  RowBox[{"Br3", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "X"}], ")"}], " ", "Y"}], 
    RowBox[{"X", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "Y"}], ")"}]}]], "]"}]}]], "Output",
 CellChangeTimes->{{3.940339262202796*^9, 3.940339297923748*^9}, 
   3.940340515239506*^9, 3.940400113925305*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"a1a518b7-4753-4900-b174-33c09b96d0ba"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Br21reductionclaim", " ", "=", " ", 
   RowBox[{
    RowBox[{"Br21", "[", 
     RowBox[{"X", ",", "Y"}], "]"}], " ", "-", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Br3", "[", 
       RowBox[{"1", "-", 
        RowBox[{"1", "/", "X"}]}], "]"}], " ", "+", " ", 
      RowBox[{"Br3", "[", 
       RowBox[{"1", "-", 
        RowBox[{"1", "/", "Y"}]}], "]"}], " ", "+", " ", 
      RowBox[{"Br3", "[", 
       FractionBox[
        RowBox[{"1", "-", "Y"}], 
        RowBox[{"1", "-", "X"}]], "]"}], " ", "-", " ", 
      RowBox[{"Br3", "[", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{"1", "/", "Y"}]}], 
        RowBox[{"1", "-", 
         RowBox[{"1", "/", "X"}]}]], "]"}], " ", "+", " ", 
      RowBox[{"Br3", "[", 
       RowBox[{"Y", "/", "X"}], "]"}], " ", "-", " ", 
      RowBox[{"Br3", "[", "1", "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.940339451326627*^9, 3.940339534410398*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"9eaa3d9f-544b-4308-92e5-8c734d7ca94e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Br21reductionFunc", "[", 
    RowBox[{"X_", ",", "Y_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", "Br21reductionclaim", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.940339761291685*^9, 3.9403397712586603`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"d3008a65-90b4-4f7d-814a-a963c09c37ec"],

Cell["\<\
This differs from the computed result by three-term relations, so Lemma 5.1 \
holds\
\>", "Text",
 CellChangeTimes->{{3.940339630774819*^9, 
  3.940339653942771*^9}},ExpressionUUID->"233c03a4-7beb-4136-9822-\
9bcb3bbe4610"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
    "Br21reduction", " ", "-", " ", "Br21reductionclaim", " ", "+", " ", 
     RowBox[{"li3threetermFunc", "[", 
      RowBox[{"X", "/", "Y"}], "]"}], " ", "-", " ", 
     RowBox[{"li3threetermFunc", "[", 
      FractionBox[
       RowBox[{"1", "-", "Y"}], 
       RowBox[{"1", "-", "X"}]], "]"}]}], "//", "canfac"}], ")"}], "//", 
  "invBr3"}]], "Input",
 CellChangeTimes->{{3.9403395019710217`*^9, 3.940339547879828*^9}, {
  3.9403396126101723`*^9, 3.940339627514168*^9}, {3.9403405229831867`*^9, 
  3.940340524717169*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"fe2bd577-109b-41a7-ba8c-f39112788807"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.940339511030281*^9, 3.940339535049984*^9}, {
   3.940339614843685*^9, 3.940339627855057*^9}, 3.940340525017879*^9, 
   3.940400114591566*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"f1ce304c-4acd-4ca0-b7e8-c2bfc67f3473"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Br21reductionclaim", "//", "BrToMPL"}], "//", "modSh"}]], "Input",
 CellChangeTimes->{{3.9403396884502277`*^9, 3.940339696113015*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"84885da0-3a7b-4c5b-a448-9c40ae7f4168"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.940339696423726*^9, 3.940400114867907*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"e1050297-6bc0-4846-b8c3-59bf4d9a010b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Derivation of Goncharov 22-term relation", "Subsection",
 CellChangeTimes->{{3.940353951833111*^9, 3.9403539556222143`*^9}, {
  3.940354044408491*^9, 
  3.9403540516170187`*^9}},ExpressionUUID->"250ddc88-079f-4f9f-bd3a-\
ea2382259fd6"],

Cell["\<\
So now plugging {x,y}_{2,1} = sum {...}_3\[CloseCurlyQuote]s back into Q3 \
gives the following equation with 22(+1) terms\
\>", "Text",
 CellChangeTimes->{{3.940340530129363*^9, 
  3.9403405513990707`*^9}},ExpressionUUID->"f0e522dd-e72a-4950-8ba0-\
aefca31bf6ed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"trilogEqn", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Q3", "/", "2"}], "//", "sortBr21"}], ")"}], "/.", 
     RowBox[{
      RowBox[{"a", ":", 
       RowBox[{"Br21", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}]}], " ", "\[RuleDelayed]", 
      RowBox[{"a", " ", "-", " ", 
       RowBox[{"Br21reductionFunc", "[", 
        RowBox[{"x", ",", "y"}], "]"}]}]}]}], "//", "canfac"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.9403397075180893`*^9, 3.940339797920212*^9}, {
  3.9403405557830763`*^9, 3.940340557061083*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"6079daa9-5671-49b9-b38e-32e574e9e111"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "3"}], " ", 
   RowBox[{"Br3", "[", "1", "]"}]}], "+", 
  RowBox[{"Br3", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{"Br3", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br3", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{"Br3", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br3", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br3", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{"Br3", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{"Br3", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br3", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br3", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br3", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{"Br3", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{"Br3", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{"Br3", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br3", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{"Br3", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{"Br3", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{"Br3", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{"Br3", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{"Br3", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{"Br3", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br3", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}]}]], "Output",
 CellChangeTimes->{3.940339798205709*^9, 3.940340557381812*^9, 
  3.940400122110661*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"c4308251-884c-4982-87d5-2bf45313562a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "trilogEqn", "]"}]], "Input",
 CellChangeTimes->{{3.940339799833418*^9, 3.94033980084226*^9}, {
  3.940340559360895*^9, 3.940340560498436*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"61249df9-95f2-49c9-b2d7-b185559e0eab"],

Cell[BoxData["23"], "Output",
 CellChangeTimes->{3.940339801149111*^9, 3.9403405608163*^9, 
  3.940400122463037*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"1aca74ea-ee01-4818-8f0f-a816e9ffbca8"]
}, Open  ]],

Cell["\<\
Up to inverses this is just Goncharov\[CloseCurlyQuote]s 22 term relation (in \
the form given above), specialised to some cross-ratios\
\>", "Text",
 CellChangeTimes->{{3.940342537428815*^9, 
  3.940342558815444*^9}},ExpressionUUID->"78e6fdee-3de1-4b22-bf0a-\
c67408b0908a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"trilogEqn", " ", "-", " ", 
    RowBox[{"(", 
     RowBox[{"goncharovTwentyTwoTerm", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "->", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}]}], ",", 
        RowBox[{"b", "->", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}]}], ",", 
        RowBox[{"c", "->", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "5", "]"}], "-", 
              RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}]}]}], "}"}]}], 
     ")"}]}], "//", "canfac"}], "//", "invBr3"}]], "Input",
 CellChangeTimes->{{3.940339822568316*^9, 3.940339825676264*^9}, {
  3.9403408524789553`*^9, 3.940340854628393*^9}, {3.9403418983053226`*^9, 
  3.940341950257189*^9}, {3.9403420866863203`*^9, 3.940342094538538*^9}, {
  3.940342448895422*^9, 3.94034248491604*^9}, {3.940342526234139*^9, 
  3.940342531968383*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"11d9ee11-8e2e-47c0-b69c-6cc70d1708db"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.940342485156831*^9, 3.9403425322857857`*^9}, 
   3.940400122797029*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"a96eadbb-25be-471f-bc88-0a8283c13621"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Consequences of degeneration for Q4 (\[Section]6)", "Section",
 CellChangeTimes->{{3.9403255089937267`*^9, 3.940325514025599*^9}, {
  3.940329584705256*^9, 3.940329593446233*^9}, {3.940344548658093*^9, 
  3.940344564696492*^9}},ExpressionUUID->"dab62198-65a1-4e01-92bf-\
4a00fa1e7fa4"],

Cell["\<\
We are going to show how to derive all of the claims for Q4, including the \
Li4 inversion relation, and the reduction of {x,1}_{3,1}, which are skimmed \
over.\
\>", "Text",
 CellChangeTimes->{{3.940351864406467*^9, 3.9403518808573217`*^9}, {
  3.940351941940716*^9, 
  3.940351972443822*^9}},ExpressionUUID->"563cb18c-4c5f-4e2d-ad78-\
7649d506d943"],

Cell[CellGroupData[{

Cell["{x}_4 inversion", "Subsection",
 CellChangeTimes->{{3.940353951833111*^9, 3.9403539556222143`*^9}, {
  3.940354057624753*^9, 
  3.940354057720134*^9}},ExpressionUUID->"163e1876-9c6d-49b8-9187-\
491753373e0d"],

Cell["We can derive the Li4 inversion relation as follows", "Text",
 CellChangeTimes->{{3.940351582883541*^9, 3.9403515943429747`*^9}, {
  3.940351773078071*^9, 
  3.9403517789006767`*^9}},ExpressionUUID->"ba711e19-b2a5-4529-a86f-\
4edd2844f575"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"li4inv", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Q4", "//", 
     RowBox[{"Dij", "[", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], ",", 
       RowBox[{"x", "[", "7", "]"}]}], "]"}]}], "//", 
    RowBox[{"Dij", "[", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}]}], "]"}]}], "//", 
   RowBox[{"Dij", "[", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.940351750351605*^9, 3.940351813414919*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"46bc09dc-5c7d-485c-86dc-14e5f9a4aa9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.940351746378434*^9, 3.940351833799986*^9}, 
   3.940400127889669*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"3df79576-b914-4603-aa80-4aad39ebc8ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"li4invAff", " ", "=", " ", 
  RowBox[{
   RowBox[{"li4inv", "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], "-", 
             RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], "-", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], "-", 
             RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], "-", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "\[Equal]", "X"}], 
       ",", 
       RowBox[{"x", "[", "1", "]"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "canfac"}]}]], "Input",
 CellChangeTimes->{{3.940351817890663*^9, 3.940351841141518*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"c8b75226-ef08-40bb-b3f0-3c49cae78325"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Br4", "[", 
    FractionBox["1", "X"], "]"}]}], "-", 
  RowBox[{"Br4", "[", "X", "]"}]}]], "Output",
 CellChangeTimes->{{3.940351824619358*^9, 3.940351841412468*^9}, 
   3.9404001282566833`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"65280a69-6c5a-485b-bb8a-bc9941473e5d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"invBr4", " ", "=", " ", 
   RowBox[{
    RowBox[{"#", "/.", 
     RowBox[{
      RowBox[{"Br4", "[", "a_", "]"}], "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Signature", "[", "#", "]"}]}], 
          RowBox[{"Br4", "[", 
           RowBox[{
            RowBox[{"Sort", "[", "#", "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "&"}], "@", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", " ", 
            RowBox[{"1", "/", "a"}]}], "}"}], "//", "canonicalFactor"}], 
         ")"}]}], ")"}]}]}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.940347422689166*^9, 3.9403475194097433`*^9}, {
  3.940351801716435*^9, 3.940351809583438*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"e5de1dd3-7768-42c8-9f0b-8389bf1c81d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["{x,y}_{3,1} = -{y,x}_{3,1} symmetry Lemma 6.3a)", "Subsection",
 CellChangeTimes->{{3.940353951833111*^9, 3.9403539556222143`*^9}, {
  3.9403540630064363`*^9, 
  3.940354076745929*^9}},ExpressionUUID->"2b07ee68-ff1f-45c7-a2ec-\
ace9549249f5"],

Cell["\<\
Now we can derive the symmetry {x,y}_{3,1} = -{y,x}_{3,1}, without assuming \
that {x,1}_{3,1} reduces
This is Lemma 6.3a)\
\>", "Text",
 CellChangeTimes->{{3.940351977059249*^9, 3.94035200157388*^9}, {
  3.940352075214191*^9, 3.9403521586792192`*^9}, {3.940354079504672*^9, 
  3.9403540813102293`*^9}},ExpressionUUID->"ca2dcf2b-b482-4b76-99f4-\
9dfea6be559d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"i31Sym", " ", "=", " ", 
  RowBox[{
   RowBox[{"Q4", "//", 
    RowBox[{"Dij", "[", 
     RowBox[{
      RowBox[{"x", "[", "6", "]"}], ",", 
      RowBox[{"x", "[", "7", "]"}]}], "]"}]}], "//", "invBr4"}]}]], "Input",
 CellChangeTimes->{{3.940344851218647*^9, 3.9403448738038607`*^9}, {
   3.940344921515744*^9, 3.940344921699978*^9}, {3.940347198220304*^9, 
   3.9403471996066008`*^9}, {3.940347255890032*^9, 3.940347333588953*^9}, 
   3.9403474190101757`*^9, {3.940347524858425*^9, 3.940347526721991*^9}, {
   3.940351846520174*^9, 3.940351847771549*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"1ba10d2b-e8d9-4d46-bcbf-32f66fc6de14"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "-", 
          RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], "-", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], "-", 
          RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "-", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "-", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], "-", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "-", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}]}], "]"}]}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.9403448568817987`*^9, 3.940344874547872*^9}, 
   3.940344922369031*^9, 3.9403469014530897`*^9, 3.940347201660797*^9, {
   3.940347285892126*^9, 3.9403472909666567`*^9}, 3.94034733425401*^9, 
   3.940347419668449*^9, 3.9403475273094187`*^9, 3.940351848401904*^9, 
   3.94040013368153*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"563df063-d044-4442-a2c9-f0cc3a4bf30e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"i31SymAff", " ", "=", " ", 
  RowBox[{
   RowBox[{"i31Sym", "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "2", "]"}], "-", 
               RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "1", "]"}], "-", 
               RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "1", "]"}], "-", 
               RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "3", "]"}], "-", 
               RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], ",", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "3", "]"}], "-", 
               RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "5", "]"}], "-", 
               RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "4", "]"}], "-", 
               RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "3", "]"}], "-", 
               RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}]}], "}"}], 
        "\[Equal]", 
        RowBox[{"{", 
         RowBox[{"X", ",", "Y"}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], ",", 
         RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "canfac"}]}]], "Input",
 CellChangeTimes->{{3.940346901392768*^9, 3.940346907687311*^9}, {
   3.940347185149268*^9, 3.940347207400899*^9}, 3.9403472998229637`*^9, 
   3.940347624240198*^9, {3.940353190239197*^9, 3.9403531913880053`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"43528860-9cb4-4933-8a99-81192d4b35b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Br31", "[", 
    RowBox[{"X", ",", "Y"}], "]"}]}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{"Y", ",", "X"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.9403472077055492`*^9, {3.940347293031745*^9, 3.940347300154151*^9}, {
   3.9403476182854843`*^9, 3.940347624709338*^9}, 3.940351850638914*^9, 
   3.940352280037794*^9, 3.940353191743341*^9, 3.940400134122902*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"89119e6c-23b2-46b8-b52e-396243a213e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"i31SymAff", "/.", 
  RowBox[{
   RowBox[{"X", "|", "Y"}], "\[Rule]", "1"}]}]], "Input",
 CellChangeTimes->{{3.940352280917081*^9, 3.9403522914947653`*^9}, {
  3.940353192375472*^9, 3.9403531937677183`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"20007dac-e258-40da-99ea-d20e7fdf3065"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  RowBox[{"Br31", "[", 
   RowBox[{"1", ",", "1"}], "]"}]}]], "Output",
 CellChangeTimes->{3.940352291916514*^9, 3.9403531940919437`*^9, 
  3.9404001344491587`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"cdf178cf-e113-4269-be1d-5c9975fdc5c8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"i31SymFunc", "[", 
    RowBox[{"X_", ",", "Y_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"-", "i31SymAff"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9403531955948277`*^9, 3.940353245067725*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"6502e330-a253-46b5-b512-ab1d396c70c2"],

Cell["Notice that this implies {1,1}_{3,1} = 0", "Text",
 CellChangeTimes->{{3.9403522967922993`*^9, 
  3.940352303846835*^9}},ExpressionUUID->"e835e00d-9670-4015-91f6-\
90c1e678297e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sortBr31", " ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{
       RowBox[{"Br31", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "0"}]}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"Br31", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "/;", 
       RowBox[{
        RowBox[{"OrderedQ", "[", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b"}], "}"}], "]"}], "\[Equal]", "False"}]}], 
      "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"Br31", "[", 
        RowBox[{"b", ",", "a"}], "]"}]}]}]}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.940346876865561*^9, 3.94034689734886*^9}, {
  3.940347630673255*^9, 3.940347657228854*^9}, {3.9403523062840357`*^9, 
  3.940352312304278*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"022e03de-b475-439a-a239-2a0af0f11a36"]
}, Open  ]],

Cell[CellGroupData[{

Cell["{x,y}_{3,1} inversion Lemma 6.3b)", "Subsection",
 CellChangeTimes->{{3.940353951833111*^9, 3.9403539556222143`*^9}, {
  3.9403540908547497`*^9, 
  3.9403540959764643`*^9}},ExpressionUUID->"9a982694-098f-43f0-9b5e-\
b28caca71b8d"],

Cell["\<\
We will now derive the inversion relation for {x,y}_{3,1} = {1/x, 1/y}_{3,1}, \
which again follows without assuming {x,1}_{3,1} reduces
This is Lemma 6.3b)\
\>", "Text",
 CellChangeTimes->{{3.940352114259788*^9, 
  3.9403521627426653`*^9}},ExpressionUUID->"d57ac975-b6dd-43d8-a968-\
b27132c3d487"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q4deg72", " ", "=", " ", 
  RowBox[{
   RowBox[{"Q4", "//", 
    RowBox[{"Dij", "[", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], ",", 
      RowBox[{"x", "[", "7", "]"}]}], "]"}]}], "//", "canfac"}]}]], "Input",
 CellChangeTimes->{{3.9403485006030817`*^9, 3.940348513832596*^9}, {
  3.9403485762566223`*^9, 3.9403485773628683`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"6363a504-d9da-43e1-9858-fefc48bfbb65"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Br31", "[", 
    RowBox[{"1", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "-", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "-", 
          RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}]}], "]"}]}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{"1", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{"1", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{"1", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{"1", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{"1", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], ",", "1"}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], ",", "1"}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.9403485142355413`*^9, 3.940348577913054*^9, 
  3.940352058424782*^9, 3.940352316500782*^9, 3.940400140457075*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"4c5fdf94-c085-446a-b3ea-53f82e801bee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"i31Inv", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Spec0", "[", 
     RowBox[{"eps2", ",", " ", 
      RowBox[{"Spec0", "[", 
       RowBox[{"eps", ",", " ", 
        RowBox[{"Q4deg72", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"lambda", ":", 
             RowBox[{"x", "[", 
              RowBox[{"1", "|", "5", "|", "6"}], "]"}]}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"lambda", " ", "eps"}], " ", "+", " ", "p"}]}], ",", " ", 
           RowBox[{
            RowBox[{"lambda", ":", 
             RowBox[{"x", "[", 
              RowBox[{"2", "|", "3", "|", "4"}], "]"}]}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"lambda", " ", "eps2"}], " ", "+", " ", "q"}]}]}], 
          "}"}]}]}], "]"}]}], "]"}], "//", "sortBr31"}], "//", 
   "invBr4"}]}]], "Input",
 CellChangeTimes->{{3.9403493439958572`*^9, 3.940349396622231*^9}, {
  3.9403494277533617`*^9, 3.940349433035224*^9}, {3.9403494791963797`*^9, 
  3.940349481441225*^9}, {3.940352066975075*^9, 3.940352068456828*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"95516f20-2533-4ec1-9f1b-d8470cc3192f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "-", 
      RowBox[{"x", "[", "6", "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "-", 
      RowBox[{"x", "[", "6", "]"}]}]]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "-", 
      RowBox[{"x", "[", "6", "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "-", 
      RowBox[{"x", "[", "6", "]"}]}]]}], "]"}], "-", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "-", 
      RowBox[{"x", "[", "4", "]"}]}], 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "-", 
      RowBox[{"x", "[", "3", "]"}]}]]}], "]"}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"x", "[", "5", "]"}], "-", 
     RowBox[{"x", "[", "6", "]"}]}], 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "-", 
     RowBox[{"x", "[", "6", "]"}]}]], "]"}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.940349397457406*^9, 3.940349433850767*^9, 3.940349483456584*^9, {
   3.9403520611523247`*^9, 3.940352069348401*^9}, 3.940352320067374*^9, 
   3.94040014117776*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"32e1d78f-8081-4b7b-8f32-9ad9a4c3647e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"i31InvAff", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"i31Inv", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "3", "]"}]}], 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}]}]]}], ",", 
           FractionBox[
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], "-", 
             RowBox[{"x", "[", "6", "]"}]}], 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], "-", 
             RowBox[{"x", "[", "6", "]"}]}]]}], "}"}], "\[Equal]", 
         RowBox[{"{", 
          RowBox[{"X", ",", "Y"}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], ",", 
          RowBox[{"x", "[", "2", "]"}]}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", "canfac"}], "//", 
   "invBr4"}]}]], "Input",
 CellChangeTimes->{{3.940350183168982*^9, 3.940350216700335*^9}, {
  3.9403523256156073`*^9, 3.940352326247114*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"c6c6bcc9-a669-4dbd-b116-641dc79a645d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Br31", "[", 
    RowBox[{
     FractionBox["1", "X"], ",", 
     FractionBox["1", "Y"]}], "]"}]}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{"X", ",", "Y"}], "]"}], "+", 
  RowBox[{"Br4", "[", "X", "]"}], "-", 
  RowBox[{"Br4", "[", "Y", "]"}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    FractionBox["Y", "X"], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.940350203198832*^9, 3.9403502170684834`*^9}, {
   3.940352322001955*^9, 3.940352326432847*^9}, 3.940400141509396*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"915a200b-72e8-4132-b6fb-d01aa336d087"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"i31InvFunc", "[", 
    RowBox[{"X_", ",", "Y_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", "i31InvAff", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9403501793994303`*^9, 3.94035018161476*^9}, {
  3.9403502189028587`*^9, 3.940350242328412*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"7c76d410-0c91-4945-9f48-03daf79d2233"]
}, Open  ]],

Cell[CellGroupData[{

Cell["{1,x}_{3,1} reduction", "Subsection",
 CellChangeTimes->{{3.940353951833111*^9, 3.9403539556222143`*^9}, {
  3.940354106496851*^9, 
  3.940354117640684*^9}},ExpressionUUID->"61256fef-5f84-49aa-88ee-\
a847f21100c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q4deg72deg13deg25", " ", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Q4deg72", "//", 
       RowBox[{"Dij", "[", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], ",", 
         RowBox[{"x", "[", "3", "]"}]}], "]"}]}], "//", 
      RowBox[{"Dij", "[", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], ",", 
        RowBox[{"x", "[", "5", "]"}]}], "]"}]}], "//", "canfac"}], "//", 
    "sortBr31"}], "//", "invBr4"}]}]], "Input",
 CellChangeTimes->{{3.9403485388143*^9, 3.9403485818759336`*^9}, {
  3.9403491679328737`*^9, 3.940349168989709*^9}, {3.9403494977734413`*^9, 
  3.940349499056122*^9}, {3.9403501493371353`*^9, 3.940350156830038*^9}, {
  3.9403510368301363`*^9, 3.940351040931203*^9}, {3.940352168825572*^9, 
  3.940352186843144*^9}, {3.9403522453353786`*^9, 3.940352261247107*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"d0a69a35-1b75-479b-ab67-a9a5c6a6a373"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Br31", "[", 
    RowBox[{"1", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{"1", ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{"1", ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br31", "[", 
    RowBox[{"1", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.9403485605436153`*^9, 3.9403485822795258`*^9}, 
   3.940349169727777*^9, 3.9403494998996677`*^9, {3.940350150654986*^9, 
   3.9403501572731857`*^9}, 3.9403502317235518`*^9, 3.9403510415111322`*^9, {
   3.940352180425308*^9, 3.9403521883869123`*^9}, {3.9403522477995663`*^9, 
   3.9403522623036118`*^9}, 3.940352328081706*^9, 3.940400147737022*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"e1b77c5d-c5e1-4d74-8503-4d63ee9b1a16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"redBr31atX1", " ", "=", " ", 
  RowBox[{
   RowBox[{"Q4deg72deg13deg25", " ", "+", " ", 
    RowBox[{"i31InvFunc", "[", 
     RowBox[{"1", ",", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "-", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], "-", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], "-", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "-", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], " ", "+", " ", 
    RowBox[{"i31InvFunc", "[", 
     RowBox[{"1", ",", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], "-", 
          RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], "-", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "-", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}]}], "//", 
   "invBr4"}]}]], "Input",
 CellChangeTimes->{{3.9403511087962093`*^9, 3.940351134797406*^9}, {
  3.940352202352157*^9, 3.940352206482128*^9}, {3.940352337145631*^9, 
  3.9403523491283817`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"2211bade-e938-49cd-aa25-b92f559fba58"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Br31", "[", 
    RowBox[{"1", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}]}]], "Output",
 CellChangeTimes->{{3.940351116009733*^9, 3.9403511351934843`*^9}, {
   3.940352199049355*^9, 3.940352206740594*^9}, {3.940352331316806*^9, 
   3.940352350570087*^9}, 3.940400148039813*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"b07301bd-5a83-44a2-b9eb-181d9424fbe0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"redBr31atX1aff", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"redBr31atX1", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], "-", 
             RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "4", "]"}], "-", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], "-", 
             RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], "-", 
             RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "\[Equal]", "X"}], ",",
         " ", 
        RowBox[{"x", "[", "1", "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", "canfac"}], "//", 
   "invBr4"}]}]], "Input",
 CellChangeTimes->{{3.940351184428586*^9, 3.940351194667532*^9}, {
  3.940352351159732*^9, 3.940352374803783*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"1319501d-4acd-404b-9d43-636a3ca9af9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Br31", "[", 
    RowBox[{"1", ",", "X"}], "]"}]}], "+", 
  RowBox[{"Br4", "[", 
   RowBox[{"1", "-", "X"}], "]"}], "-", 
  RowBox[{"Br4", "[", "X", "]"}], "-", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox["X", 
     RowBox[{"1", "-", "X"}]]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.940351195325574*^9, 3.940352229918944*^9, {3.940352356198949*^9, 
   3.940352375307746*^9}, 3.940400148272929*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"2fa99c0c-dfbe-4ed1-8e22-046b75462ecb"]
}, Open  ]],

Cell["\<\
We hence deduce that {1,x}_{3,1}  reduces to {...}_4\[CloseCurlyQuote]s only. \
 Switching {1,x}_{3,1} = -{x,1}_{3,1}, and {x/(x-1)}_4 = -{1-1/x}_4, gives \
(33)\
\>", "Text",
 CellChangeTimes->{{3.94035113940338*^9, 3.940351183826619*^9}, {
  3.940352414067618*^9, 
  3.940352465632469*^9}},ExpressionUUID->"1646fada-5417-4730-bcd4-\
e0f29246c974"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Br31", "[", 
     RowBox[{"X", ",", "1"}], "]"}], "+", 
    RowBox[{"Br4", "[", 
     RowBox[{"1", "-", "X"}], "]"}], "-", 
    RowBox[{"Br4", "[", "X", "]"}], "+", 
    RowBox[{"Br4", "[", 
     RowBox[{"1", "-", 
      RowBox[{"1", "/", "X"}]}], "]"}]}], "//", "BrToMPL"}], "//", 
  "modSh"}]], "Input",
 CellChangeTimes->{{3.940352440258602*^9, 3.940352459939481*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"d1d40ab0-e6b4-46eb-a116-b8e3cd2adb68"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.940352460178938*^9, 3.940400148498066*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"ae6ecf89-1e8f-44f2-8d28-b54cd9c6aaf7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"redBr31", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{
       RowBox[{"Br31", "[", 
        RowBox[{"1", ",", "X_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Br4", "[", 
          RowBox[{"1", "-", "X"}], "]"}], "-", 
         RowBox[{"Br4", "[", "X", "]"}], "-", 
         RowBox[{"Br4", "[", 
          RowBox[{"-", 
           FractionBox["X", 
            RowBox[{"1", "-", "X"}]]}], "]"}]}], ")"}]}]}], "/.", 
     RowBox[{
      RowBox[{"Br31", "[", 
       RowBox[{"X_", ",", "1"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Br4", "[", 
          RowBox[{"1", "-", "X"}], "]"}], "-", 
         RowBox[{"Br4", "[", "X", "]"}], "-", 
         RowBox[{"Br4", "[", 
          RowBox[{"-", 
           FractionBox["X", 
            RowBox[{"1", "-", "X"}]]}], "]"}]}], ")"}]}]}]}], "&"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9403524698922586`*^9, 3.9403525053645487`*^9}, {
  3.9403529321686563`*^9, 3.9403529378852*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"855c09ca-1011-45ed-ac99-3306807fc708"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lemma 6.2", "Subsection",
 CellChangeTimes->{{3.940353951833111*^9, 3.9403539556222143`*^9}, {
  3.940354124493788*^9, 
  3.940354127774794*^9}},ExpressionUUID->"b63fe672-b57c-4e43-ad24-\
36b9c09907bd"],

Cell["\<\
We can now employ this to further simplify D27 Q4, and begin to follow the \
proofs of Lemma 6.3 given in the paper, in particular, we start with Lemma 6.2\
\>", "Text",
 CellChangeTimes->{{3.9403525072554607`*^9, 3.940352531265168*^9}, {
  3.940352875960992*^9, 
  3.940352879868864*^9}},ExpressionUUID->"e8ef3b2b-2204-48ca-bcd9-\
323243113a45"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eqn122", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Q4", "//", 
      RowBox[{"Dij", "[", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], ",", 
        RowBox[{"x", "[", "7", "]"}]}], "]"}]}], "//", "redBr31"}], "//", 
    "invBr4"}], "//", "canfac"}]}]], "Input",
 CellChangeTimes->{{3.940352882583191*^9, 3.940352915980199*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"99481d37-de61-4ac6-9f0a-52ea0898b325"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.940352916565542*^9, 3.940352939829006*^9}, 
   3.940400154236176*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"805760b6-7b54-4867-aa5d-3f3400943b67"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lemma 6.3c)", "Subsection",
 CellChangeTimes->{{3.940353951833111*^9, 3.9403539556222143`*^9}, {
  3.940354137353178*^9, 
  3.9403541392972116`*^9}},ExpressionUUID->"999fec5e-95ec-4ea9-b282-\
48e9cc40a5d8"],

Cell["\<\
We continue with Lemma 6.3c), since part a) and b) could be shown without \
needing to reduce {x,1}_{3,1}.\
\>", "Text",
 CellChangeTimes->{{3.940353068278907*^9, 
  3.940353082795713*^9}},ExpressionUUID->"b6472b2e-e8c2-486f-b5ee-\
9b3a4d85f90b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eqn122D13", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"eqn122", "//", 
      RowBox[{"Dij", "[", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], ",", 
        RowBox[{"x", "[", "3", "]"}]}], "]"}]}], "//", "redBr31"}], "//", 
    "invBr4"}], "//", "canfac"}]}]], "Input",
 CellChangeTimes->{{3.940352960575314*^9, 3.940352984820057*^9}, {
  3.940353115266869*^9, 3.940353118357147*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"adce17b8-133f-48b9-a7ba-5307d34a3b7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.940352985151664*^9, 3.940353084395368*^9, 
  3.940353120475998*^9, 3.940400154528318*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"3178d278-031b-4c98-b641-6886590555cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eqn122D13Aff", " ", "=", " ", 
  RowBox[{
   RowBox[{"eqn122D13", "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], ",", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "1", "]"}], "-", 
               RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "5", "]"}], "-", 
               RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "2", "]"}], "-", 
               RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "1", "]"}], "-", 
               RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}]}], "}"}], 
        "\[Equal]", 
        RowBox[{"{", 
         RowBox[{"X", ",", "Y"}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], ",", 
         RowBox[{"x", "[", "2", "]"}]}], "}"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "canfac"}]}]], "Input",
 CellChangeTimes->{{3.940353099711544*^9, 3.940353125410975*^9}, {
  3.9403531718473377`*^9, 3.940353172829001*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"b2ea7ce6-cb37-4ba1-935c-5b42f17b0506"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Br31", "[", 
   RowBox[{"X", ",", "Y"}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["Y", 
      RowBox[{"1", "-", "Y"}]]}], ",", 
    RowBox[{"-", 
     FractionBox["X", 
      RowBox[{"1", "-", "X"}]]}]}], "]"}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox["1", 
    RowBox[{"1", "-", "X"}]], "]"}], "+", 
  RowBox[{"Br4", "[", "X", "]"}], "-", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox["X", 
     RowBox[{"1", "-", "X"}]]}], "]"}], "-", 
  RowBox[{"Br4", "[", 
   RowBox[{"1", "-", "Y"}], "]"}], "+", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{"1", "-", "Y"}], 
    RowBox[{"1", "-", "X"}]], "]"}], "-", 
  RowBox[{"Br4", "[", "Y", "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox["Y", "X"], "]"}]}], "+", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox["Y", 
     RowBox[{"1", "-", "Y"}]]}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "X"}], ")"}], " ", "Y"}], 
     RowBox[{"X", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "Y"}], ")"}]}]], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.9403531099538918`*^9, 3.940353125704132*^9}, 
   3.9403531732955313`*^9, 3.940400154873789*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"dd6b537b-cb1b-4495-9ade-fb27a1d369c4"]
}, Open  ]],

Cell["\<\
This is as stated in the proof of c), we now add appropriate combinations of \
the symmetry {x,y}_{3,1} = -{y,x}_{3,1}, and the inversion to put this into \
the claimed form\
\>", "Text",
 CellChangeTimes->{{3.9403531403013144`*^9, 
  3.940353167290024*^9}},ExpressionUUID->"fc10fe97-e821-4f47-b03c-\
2fd6e7c8cc0d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eqn122D13Aff2", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"eqn122D13Aff", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"X", "\[Rule]", 
          RowBox[{"1", "/", "X"}]}], ",", 
         RowBox[{"Y", "\[Rule]", 
          RowBox[{"1", "/", "Y"}]}]}], "}"}]}], ")"}], " ", "-", " ", 
     RowBox[{"i31InvFunc", "[", 
      RowBox[{
       FractionBox["1", "X"], ",", 
       FractionBox["1", "Y"]}], "]"}], " ", "-", " ", 
     RowBox[{"i31InvFunc", "[", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1", "-", "Y"}]], ",", 
       FractionBox["1", 
        RowBox[{"1", "-", "X"}]]}], "]"}], " ", "-", " ", 
     RowBox[{"i31SymFunc", "[", 
      RowBox[{
       RowBox[{"1", "-", "Y"}], ",", 
       RowBox[{"1", "-", "X"}]}], "]"}]}], "//", "invBr4"}], "//", 
   "canfac"}]}]], "Input",
 CellChangeTimes->{{3.9403531751231527`*^9, 3.9403531760511723`*^9}, {
  3.9403532608107853`*^9, 3.9403532726232233`*^9}, {3.9403533145256147`*^9, 
  3.940353404086864*^9}, {3.940354469997208*^9, 3.940354470722603*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"184883d4-6144-4a24-b892-09bacdedbe7b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{"1", "-", "X"}], ",", 
     RowBox[{"1", "-", "Y"}]}], "]"}]}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{"X", ",", "Y"}], "]"}], "-", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox["X", 
     RowBox[{"1", "-", "X"}]]}], "]"}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{"1", "-", "Y"}], 
    RowBox[{"1", "-", "X"}]], "]"}], "+", 
  RowBox[{"Br4", "[", 
   FractionBox["Y", "X"], "]"}], "+", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox["Y", 
     RowBox[{"1", "-", "Y"}]]}], "]"}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "X"}], ")"}], " ", "Y"}], 
    RowBox[{"X", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "Y"}], ")"}]}]], "]"}]}]], "Output",
 CellChangeTimes->{{3.940353266234277*^9, 3.940353272962055*^9}, {
   3.9403533191901503`*^9, 3.940353404416457*^9}, 3.940354471054294*^9, 
   3.940400155096691*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"648e0ec9-1809-4031-96d9-09e253562dfa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"i31MinusFunc", "[", 
    RowBox[{"X_", ",", "Y_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", "eqn122D13Aff2", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9403544763105497`*^9, 3.940354494465722*^9}, {
  3.940354686655699*^9, 3.940354686953184*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"33eb3270-c913-4817-98c7-b28efdacc356"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lemma 6.3d)", "Subsection",
 CellChangeTimes->{{3.940353951833111*^9, 3.9403539556222143`*^9}, {
  3.9403543676732197`*^9, 
  3.94035437002425*^9}},ExpressionUUID->"f548c81c-e1ed-4609-8eb5-\
d6189b57ab15"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eqn122D25", " ", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"eqn122", "//", 
      RowBox[{"Dij", "[", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], ",", 
        RowBox[{"x", "[", "5", "]"}]}], "]"}]}], "//", "redBr31"}], "//", 
    "invBr4"}], "//", "canfac"}]}]], "Input",
 CellChangeTimes->{{3.940354372460314*^9, 3.940354387078096*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"2b98c863-237d-4ae6-82b0-726969d777ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], "-", 
          RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "-", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "-", 
          RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], "-", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "]"}]}]], "Output",
 CellChangeTimes->{3.940354387500394*^9, 3.9404001554201717`*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"39b966fb-0e25-4769-8455-c1865214d575"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eqn122D25Aff", " ", "=", 
  RowBox[{
   RowBox[{"eqn122D25", "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "1", "]"}], "-", 
               RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "3", "]"}], "-", 
               RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "2", "]"}], "-", 
               RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "1", "]"}], "-", 
               RowBox[{"x", "[", "4", "]"}]}], ")"}]}]]}], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "4", "]"}], "-", 
              RowBox[{"x", "[", "6", "]"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "1", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "2", "]"}], "-", 
              RowBox[{"x", "[", "6", "]"}]}], ")"}]}]]}], "}"}], " ", 
        "\[Equal]", " ", 
        RowBox[{"{", 
         RowBox[{"X", ",", "Y"}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], ",", 
         RowBox[{"x", "[", "2", "]"}]}], "}"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "canfac"}]}]], "Input",
 CellChangeTimes->{{3.94035439629184*^9, 3.940354415118586*^9}, {
   3.940354722559451*^9, 3.94035473302705*^9}, 3.9403549278138533`*^9},
 CellLabel->
  "In[112]:=",ExpressionUUID->"de2c0ea5-fde0-4f5b-b27b-626d6c0ac77a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Br31", "[", 
    RowBox[{"X", ",", 
     RowBox[{"1", "-", "Y"}]}], "]"}]}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{"X", ",", "Y"}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox["X", 
     RowBox[{"X", "-", "Y"}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"1", "-", "X"}], 
      RowBox[{"X", "-", "Y"}]]}]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox["X", 
     RowBox[{"X", "-", "Y"}]], ",", 
    FractionBox[
     RowBox[{"1", "-", "Y"}], 
     RowBox[{"X", "-", "Y"}]]}], "]"}], "+", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox["X", 
     RowBox[{"1", "-", "X"}]]}], "]"}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{"1", "-", "X"}], 
    RowBox[{"1", "-", "Y"}]], "]"}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox["Y", "X"], "]"}], "-", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox["Y", 
     RowBox[{"1", "-", "Y"}]]}], "]"}], "+", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "X"}], ")"}], " ", "Y"}], 
    RowBox[{"X", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "Y"}], ")"}]}]], "]"}]}]], "Output",
 CellChangeTimes->{
  3.940354415817103*^9, 3.940354497071566*^9, 3.940354654351869*^9, {
   3.940354723513047*^9, 3.940354733859749*^9}, 3.940354928210649*^9, 
   3.940400155861573*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"d59c7d81-a89d-4efc-9f49-cce7d0d79a7a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fourTerm", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"eqn122D25Aff", " ", "+", 
       RowBox[{"i31InvFunc", "[", 
        RowBox[{
         FractionBox["X", 
          RowBox[{"X", "-", "Y"}]], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], 
          RowBox[{"X", "-", "Y"}]]}], "]"}], "+", 
       RowBox[{"i31InvFunc", "[", 
        RowBox[{
         FractionBox["X", 
          RowBox[{"X", "-", "Y"}]], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "Y"}], 
          RowBox[{
           RowBox[{"-", "X"}], "+", "Y"}]]}], "]"}], "+", 
       RowBox[{"i31MinusFunc", "[", 
        RowBox[{
         RowBox[{"1", "-", 
          FractionBox["Y", "X"]}], ",", 
         FractionBox[
          RowBox[{"X", "-", "Y"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}]]}], "]"}], "+", 
       RowBox[{"i31MinusFunc", "[", 
        RowBox[{
         RowBox[{"1", "-", 
          FractionBox["Y", "X"]}], ",", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "X"}], "+", "Y"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "Y"}]]}], "]"}], " ", "+", " ", 
       RowBox[{"i31InvFunc", "[", 
        RowBox[{
         FractionBox["Y", "X"], ",", 
         FractionBox[
          RowBox[{"1", "-", "Y"}], 
          RowBox[{"1", "-", "X"}]]}], "]"}], " ", "+", " ", 
       RowBox[{"i31InvFunc", "[", 
        RowBox[{
         FractionBox["Y", "X"], ",", 
         FractionBox[
          RowBox[{"1", "-", "X"}], 
          RowBox[{"1", "-", "Y"}]]}], "]"}]}], ")"}]}], "//", "invBr4"}], "//",
    "canfac"}]}]], "Input",
 CellChangeTimes->{{3.940354816702824*^9, 3.9403549963024397`*^9}, {
  3.940363511108841*^9, 3.940363523532908*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"e95c20d9-3364-4a9e-ac7f-f57038788314"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Br31", "[", 
   RowBox[{"X", ",", 
    RowBox[{"1", "-", "Y"}]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{"X", ",", "Y"}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox["X", "Y"], ",", 
    FractionBox[
     RowBox[{"1", "-", "X"}], 
     RowBox[{"1", "-", "Y"}]]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox["X", "Y"], ",", 
    FractionBox[
     RowBox[{"1", "-", "Y"}], 
     RowBox[{"1", "-", "X"}]]}], "]"}], "+", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox["X", 
     RowBox[{"1", "-", "X"}]]}], "]"}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{"1", "-", "Y"}], 
    RowBox[{"1", "-", "X"}]], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{"1", "-", "Y"}], "X"], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"X", "-", "Y"}], 
      RowBox[{"1", "-", "X"}]]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{"X", "-", "Y"}], "X"], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{"X", "-", "Y"}], 
     RowBox[{"1", "-", "Y"}]], "]"}]}], "+", 
  RowBox[{"Br4", "[", 
   FractionBox["Y", 
    RowBox[{"1", "-", "X"}]], "]"}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox["Y", "X"], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox["Y", 
      RowBox[{"1", "-", "Y"}]]}], "]"}]}], "+", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "X"}], ")"}], " ", "Y"}], 
    RowBox[{"X", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "Y"}], ")"}]}]], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "Y"}], ")"}], " ", "Y"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "X"}], ")"}], " ", "X"}]], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox["Y", 
      RowBox[{"X", "-", "Y"}]]}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.940354823957066*^9, 3.940354996617741*^9}, {
   3.9403635157736692`*^9, 3.9403635238721027`*^9}, 3.9404001561540527`*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"dd928140-c415-40e6-98fd-81db8d498f1c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fourTermFunc", "[", 
    RowBox[{"X_", ",", "Y_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", "fourTerm", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.940363524161757*^9, 3.940363531703144*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"3931d6ff-f406-4ab3-a1a4-102306f65055"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lemma 6.4", "Subsection",
 CellChangeTimes->{{3.940353951833111*^9, 3.9403539556222143`*^9}, {
  3.9403543676732197`*^9, 3.94035437002425*^9}, {3.940355119343968*^9, 
  3.940355119569923*^9}},ExpressionUUID->"f3db8af0-62d2-4085-b84d-\
b0114568fb13"],

Cell["\<\
This is a function which takes in a list of relations of the form f[A,B] = \
\\pm F[A\[CloseCurlyQuote],B\[CloseCurlyQuote]] and generate the full \
symmetry group implies by these transformations\
\>", "Text",
 CellChangeTimes->{{3.9403629599177303`*^9, 
  3.940362999957988*^9}},ExpressionUUID->"097a062f-90d8-46bb-8b86-\
f64a87d66515"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"makeSymFunc", "[", 
    RowBox[{"rules_", ",", " ", "head_", ",", " ", "dp_"}], "]"}], " ", ":=", 
   " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "soln", ",", " ", "gp", ",", " ", "imgNew", ",", " ", "img", ",", " ", 
       "func", ",", " ", "args", ",", "  ", "argsPat"}], "}"}], ",", " ", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"args", " ", "=", " ", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<$x\>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", " ", "1", ",", " ", "dp"}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"img", " ", "=", " ", 
        RowBox[{"{", 
         RowBox[{"head", "@@", "args"}], "}"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"gp", " ", "=", " ", "rules"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"While", "[", 
        RowBox[{"True", ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"imgNew", " ", "=", " ", 
           RowBox[{"Join", "[", 
            RowBox[{"img", ",", "\[IndentingNewLine]", 
             RowBox[{"Flatten", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"img", "/.", 
                  RowBox[{"gp", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "//", "canfac"}], ",", 
                " ", 
                RowBox[{"{", 
                 RowBox[{"i", ",", " ", "1", ",", " ", 
                  RowBox[{"Length", "[", "gp", "]"}]}], "}"}]}], "]"}], 
              "]"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"imgNew", " ", "=", " ", 
           RowBox[{"GatherBy", "[", 
            RowBox[{"imgNew", ",", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"Reap", "[", 
                RowBox[{"#", "/.", 
                 RowBox[{
                  RowBox[{"x", ":", 
                   RowBox[{"lambda_.", " ", 
                    RowBox[{"head", "[", "__", "]"}]}]}], "\[RuleDelayed]", 
                  RowBox[{"Sow", "[", "x", "]"}]}]}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "1"}], "]"}], "]"}], "&"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"imgNew", " ", "=", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"SortBy", "[", 
              RowBox[{"#", ",", " ", "Length"}], "]"}], "&"}], "/@", 
            "imgNew"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"imgNew", " ", "=", " ", 
           RowBox[{"imgNew", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "imgNew", "]"}], " ", "\[Equal]", " ", 
             RowBox[{"Length", "[", "img", "]"}]}], ",", " ", 
            RowBox[{"Break", "[", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          
          RowBox[{"img", " ", "=", " ", "imgNew"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"func", " ", "=", " ", 
        RowBox[{
         RowBox[{"Function", "@@", 
          RowBox[{"{", 
           RowBox[{"args", ",", 
            RowBox[{
             RowBox[{"Inactive", "[", "Part", "]"}], "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Inactive", "[", "SortBy", "]"}], "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Inactive", "[", "canonicalFactor", "]"}], "[", 
                    RowBox[{
                    RowBox[{"Reap", "[", 
                    RowBox[{"#", "/.", 
                    RowBox[{
                    RowBox[{"head", "[", "x0___", "]"}], "\[RuleDelayed]", 
                    RowBox[{"Sow", "[", 
                    RowBox[{"{", "x0", "}"}], "]"}]}]}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ",", "1", ",", "1"}], "]"}], "]"}], "]"}], 
                    ",", "#"}], "}"}], "&"}], "/@", "img"}], ",", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"LeafCount", "[", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                   RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "&"}]}], "]"}], 
              ",", "1", ",", "2"}], "]"}]}], "}"}]}], "//", "Activate"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "func", "]"}], ";"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.923812470387178*^9, 3.923812663420849*^9}, {
  3.923813011068616*^9, 3.923813053363255*^9}, {3.923813170724353*^9, 
  3.923813335328815*^9}, {3.9238133790982857`*^9, 3.923813463211625*^9}, {
  3.92381356369923*^9, 3.9238135886880827`*^9}, {3.9238136255385437`*^9, 
  3.923813759159328*^9}, {3.923814137126292*^9, 3.923814162457057*^9}, {
  3.92381422472285*^9, 3.923814225713623*^9}, {3.923814266369281*^9, 
  3.9238142764139*^9}, {3.92381439271323*^9, 3.923814449537848*^9}, {
  3.923814507204995*^9, 3.923814519696254*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"5a84357f-a0dd-41a3-8dda-1121c0fe72e2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"i31syms", " ", "=", " ", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"i31InvFunc", "[", 
     RowBox[{"A", ",", "B"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"i31MinusFunc", "[", 
     RowBox[{"A", ",", "B"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"i31SymFunc", "[", 
     RowBox[{"A", ",", "B"}], "]"}]}], "\[IndentingNewLine]", 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.923918757273038*^9, 3.923918789451651*^9}, {
   3.923918825090726*^9, 3.9239188915753*^9}, {3.924324407820813*^9, 
   3.9243244319270906`*^9}, 3.924324664181758*^9, {3.940356708806655*^9, 
   3.94035672273483*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"e9bd76ce-e6a6-4dad-b473-e4b5b9631337"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Br31", "[", 
      RowBox[{
       FractionBox["1", "A"], ",", 
       FractionBox["1", "B"]}], "]"}]}], "+", 
    RowBox[{"Br31", "[", 
     RowBox[{"A", ",", "B"}], "]"}], "+", 
    RowBox[{"Br4", "[", "A", "]"}], "-", 
    RowBox[{"Br4", "[", "B", "]"}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Br4", "[", 
      FractionBox["B", "A"], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Br31", "[", 
      RowBox[{
       RowBox[{"1", "-", "A"}], ",", 
       RowBox[{"1", "-", "B"}]}], "]"}]}], "+", 
    RowBox[{"Br31", "[", 
     RowBox[{"A", ",", "B"}], "]"}], "-", 
    RowBox[{"Br4", "[", 
     RowBox[{"-", 
      FractionBox["A", 
       RowBox[{"1", "-", "A"}]]}], "]"}], "-", 
    RowBox[{"Br4", "[", 
     FractionBox[
      RowBox[{"1", "-", "B"}], 
      RowBox[{"1", "-", "A"}]], "]"}], "+", 
    RowBox[{"Br4", "[", 
     FractionBox["B", "A"], "]"}], "+", 
    RowBox[{"Br4", "[", 
     RowBox[{"-", 
      FractionBox["B", 
       RowBox[{"1", "-", "B"}]]}], "]"}], "-", 
    RowBox[{"Br4", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "A"}], ")"}], " ", "B"}], 
      RowBox[{"A", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "B"}], ")"}]}]], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Br31", "[", 
     RowBox[{"A", ",", "B"}], "]"}], "+", 
    RowBox[{"Br31", "[", 
     RowBox[{"B", ",", "A"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.924324427259328*^9, 3.924324432274366*^9}, 
   3.924324671560297*^9, 3.9243645132345037`*^9, 3.924364887009735*^9, 
   3.9248485953468523`*^9, 3.940356723551092*^9, 3.940356800743061*^9, 
   3.9404001598169394`*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"f6534c01-33bd-4d97-8097-6e50501bea30"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"i31symRules", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"#", "\[Equal]", "0"}], ",", 
         RowBox[{"Br31", "[", 
          RowBox[{"A", ",", "B"}], "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "&"}], "/@", "i31syms"}], "/.", 
    RowBox[{
     RowBox[{"Br31", "[", 
      RowBox[{"A", ",", "B"}], "]"}], "\[Rule]", 
     RowBox[{"Br31", "[", 
      RowBox[{"A_", ",", "B_"}], "]"}]}]}], "//", "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.923918893734558*^9, 3.92391893500217*^9}, {
  3.9239189676481333`*^9, 3.923918969571101*^9}, {3.924324437105895*^9, 
  3.924324458063966*^9}, {3.9403567272877073`*^9, 3.9403567580261993`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"3fbcf3b4-6f6f-42f3-be93-57a4001b475a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Br31", "[", 
     RowBox[{"A_", ",", "B_"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Br31", "[", 
      RowBox[{
       FractionBox["1", "A"], ",", 
       FractionBox["1", "B"]}], "]"}], "-", 
     RowBox[{"Br4", "[", "A", "]"}], "+", 
     RowBox[{"Br4", "[", "B", "]"}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"Br4", "[", 
       FractionBox["B", "A"], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"Br31", "[", 
     RowBox[{"A_", ",", "B_"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Br31", "[", 
      RowBox[{
       RowBox[{"1", "-", "A"}], ",", 
       RowBox[{"1", "-", "B"}]}], "]"}], "+", 
     RowBox[{"Br4", "[", 
      RowBox[{"-", 
       FractionBox["A", 
        RowBox[{"1", "-", "A"}]]}], "]"}], "+", 
     RowBox[{"Br4", "[", 
      FractionBox[
       RowBox[{"1", "-", "B"}], 
       RowBox[{"1", "-", "A"}]], "]"}], "-", 
     RowBox[{"Br4", "[", 
      FractionBox["B", "A"], "]"}], "-", 
     RowBox[{"Br4", "[", 
      RowBox[{"-", 
       FractionBox["B", 
        RowBox[{"1", "-", "B"}]]}], "]"}], "+", 
     RowBox[{"Br4", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "A"}], ")"}], " ", "B"}], 
       RowBox[{"A", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "B"}], ")"}]}]], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Br31", "[", 
     RowBox[{"A_", ",", "B_"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"Br31", "[", 
      RowBox[{"B", ",", "A"}], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9239189049013777`*^9, 3.9239189352394943`*^9}, 
   3.923918969860551*^9, 3.924007516456608*^9, 3.924098431514969*^9, 
   3.924324459237154*^9, 3.924324672752947*^9, 3.924364513367676*^9, 
   3.924364887298421*^9, 3.924848595565263*^9, {3.9403567500420713`*^9, 
   3.940356758362072*^9}, 3.94035680349516*^9, 3.940400160138259*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"1cef59f9-1919-4e00-9ca1-b94d8f426422"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"i31simp", " ", "=", " ", 
   RowBox[{"makeSymFunc", "[", 
    RowBox[{"i31symRules", ",", " ", "Br31", ",", "2"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9239189387161493`*^9, 3.923918995036084*^9}, 
   3.923919028781146*^9, {3.924324465020732*^9, 3.9243244754382763`*^9}, {
   3.9403567633432207`*^9, 3.940356784397789*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"8af9be4b-4636-46a4-bb9c-90469ea5e757"],

Cell["\<\
Here are the different transformations that are equivalent to Br31[$x1, $x2], \
a total of 12\
\>", "Text",
 CellChangeTimes->{{3.940363048367918*^9, 
  3.940363071255103*^9}},ExpressionUUID->"d4b81c33-c3c3-4fac-a5da-\
95508b7ed65e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{
   RowBox[{"Reap", "[", 
    RowBox[{"i31simp", "/.", 
     RowBox[{
      RowBox[{"x", ":", 
       RowBox[{"lambda_.", " ", 
        RowBox[{"Br31", "[", "a___", "]"}]}]}], "\[RuleDelayed]", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"eval", " ", "=", " ", 
          RowBox[{"Sow", "[", "x", "]"}]}], "}"}], ",", " ", 
        RowBox[{"eval", "/;", "True"}]}], "]"}]}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9239190016052227`*^9, 3.923919048404377*^9}, {
  3.923919091455941*^9, 3.92391909907565*^9}, {3.92432448643435*^9, 
  3.924324487328436*^9}, {3.940363035369071*^9, 3.940363041778529*^9}, {
  3.940363118506626*^9, 3.9403631194610987`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"7deb1ab7-8853-4d15-988b-4d8d125dca86"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Br31", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "-", "$x1"}]], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", "$x2"}]]}], "]"}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{"1", "-", "$x1"}], ",", 
     RowBox[{"1", "-", "$x2"}]}], "]"}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     FractionBox["1", "$x1"], ",", 
     FractionBox["1", "$x2"]}], "]"}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "$x1"}], "$x1"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "$x2"}], "$x2"]}]}], "]"}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{"$x1", ",", "$x2"}], "]"}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["$x1", 
       RowBox[{"1", "-", "$x1"}]]}], ",", 
     RowBox[{"-", 
      FractionBox["$x2", 
       RowBox[{"1", "-", "$x2"}]]}]}], "]"}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1", "-", "$x2"}]], ",", 
      FractionBox["1", 
       RowBox[{"1", "-", "$x1"}]]}], "]"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      RowBox[{"1", "-", "$x2"}], ",", 
      RowBox[{"1", "-", "$x1"}]}], "]"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      FractionBox["1", "$x2"], ",", 
      FractionBox["1", "$x1"]}], "]"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", "$x2"}], "$x2"]}], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", "$x1"}], "$x1"]}]}], "]"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{"$x2", ",", "$x1"}], "]"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["$x2", 
        RowBox[{"1", "-", "$x2"}]]}], ",", 
      RowBox[{"-", 
       FractionBox["$x1", 
        RowBox[{"1", "-", "$x1"}]]}]}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.940363042247347*^9, 3.9403630683666677`*^9}, 
   3.940363121452039*^9, 3.9404001604025917`*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"69d03dee-3540-4384-9227-5787e348452d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.940363065068437*^9, 3.9403630677231817`*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"28b7eb4f-12a1-4b7f-8793-59c0763606a4"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{{3.940363066040308*^9, 3.940363068710081*^9}, 
   3.940400160634674*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"5edf9d9c-61c5-45b3-8b54-30e859c77685"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"simpBr31", " ", "=", " ", 
   RowBox[{
    RowBox[{"#", "/.", 
     RowBox[{"Br31", "\[Rule]", "i31simp"}]}], "&"}]}], ";"}]], "Input",
 CellFrame->{{0, 0}, {0.5, 0}},
 CellChangeTimes->{{3.940356836831468*^9, 3.940356852021159*^9}, {
   3.940400162595964*^9, 3.940400163405115*^9}, 3.940400194235465*^9},
 CellLabel->
  "In[121]:=",ExpressionUUID->"6c1680a2-1442-46af-95f5-1e0653fe1a11"],

Cell["\<\
We also note that {x,x}_{3,1} = 0 directly from the symmetry {x,y}_{3,1} + \
{y,x}_{3,1} = 0\
\>", "Text",
 CellChangeTimes->{{3.940363077927093*^9, 3.940363087953676*^9}, {
  3.940363127806315*^9, 
  3.940363139218885*^9}},ExpressionUUID->"096e9027-7014-482f-8eae-\
6acded0e8cdb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"i31SymFunc", "[", 
  RowBox[{"x", ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.940355194823043*^9, 3.9403552200737333`*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"3cf34b4c-d952-4243-9164-8ba5b32d6146"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"Br31", "[", 
   RowBox[{"x", ",", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.940355200172649*^9, 3.94035522034439*^9}, 
   3.940363076390547*^9, 3.940400215830308*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"6491b2f1-166a-4f9f-abe1-f3dd555a1deb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eqn124", " ", "=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"eqn122", "//", 
       RowBox[{"Dij", "[", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], ",", 
         RowBox[{"x", "[", "6", "]"}]}], "]"}]}], "//", "canfac"}], "//", 
     "invBr4"}], ")"}], "/.", 
   RowBox[{
    RowBox[{"Br31", "[", 
     RowBox[{"a_", ",", "a_"}], "]"}], ":>", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.940355123964622*^9, 3.9403551357525797`*^9}, {
  3.940355222423821*^9, 3.940355249568522*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"7be148ad-a13e-4684-953b-acd505e37356"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}]}]]}], "]"}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.940355230294413*^9, 3.940355250089514*^9}, 
   3.9403568552327137`*^9, 3.9403631491963167`*^9, 3.9404002165994663`*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"eda9fe6b-e38e-49a6-9776-41ea4b82148e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"proj1", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"eqn122", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"cr", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], ",", 
             RowBox[{"x", "[", "2", "]"}], ",", 
             RowBox[{"x", "[", "3", "]"}], ",", 
             RowBox[{"x", "[", "4", "]"}]}], "}"}], "]"}], " ", "\[Equal]", 
          " ", 
          RowBox[{"cr", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], ",", 
             RowBox[{"x", "[", "1", "]"}], ",", 
             RowBox[{"x", "[", "6", "]"}], ",", 
             RowBox[{"x", "[", "5", "]"}]}], "}"}], "]"}]}], ",", " ", 
         RowBox[{"x", "[", "6", "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "//", "simpBr31"}], "//", "canfac"}],
    "//", "invBr4"}]}]], "Input",
 CellChangeTimes->{{3.940357159625634*^9, 3.940357160879937*^9}, {
   3.940357295170436*^9, 3.9403572984468*^9}, {3.940360353859275*^9, 
   3.940360360247666*^9}, 3.940400218209222*^9},
 CellLabel->
  "In[124]:=",ExpressionUUID->"3fc6d632-29c0-4234-bc6f-ea8b5d87a7ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   RowBox[{"Br31", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br31", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br31", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br31", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"]}]]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], ",", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"]}]], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}], "-", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"]}]]}], "]"}], "+", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"]}]], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "3", "]"}]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "[", "3", "]"}], "2"], " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "[", "3", "]"}], "2"], " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "3", "]"}], " ", 
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "-", 
          RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"x", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}]}], "-", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "[", "3", "]"}], "2"], " ", 
         RowBox[{"x", "[", "4", "]"}]}], "-", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "[", "3", "]"}], "2"], " ", 
         RowBox[{"x", "[", "5", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "3", "]"}]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "[", "3", "]"}], "2"], " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "[", "3", "]"}], "2"], " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "3", "]"}], " ", 
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "-", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"x", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}]}], "-", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "[", "3", "]"}], "2"], " ", 
         RowBox[{"x", "[", "4", "]"}]}], "-", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "[", "3", "]"}], "2"], " ", 
         RowBox[{"x", "[", "5", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"]}]], "]"}]}]}]], "Output",\

 CellChangeTimes->{
  3.940357303905499*^9, 3.9403583697320213`*^9, 3.940360360846088*^9, {
   3.9403631470709057`*^9, 3.940363149581337*^9}, 3.9404002199339542`*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"d92951ed-832e-4ac4-b191-a575555b9e65"]
}, Open  ]],

Cell["\<\
The claim is then that the under the 4<->5 flip, one can extract that a \
certain two-term symmetry of {x,y}_{3,1} holds, equivalent to {x,y}_{3,1} + \
{x,1-y}_{3,1}, in particular we obtain\
\>", "Text",
 CellChangeTimes->{{3.940359053150824*^9, 3.940359096752475*^9}, {
  3.940359149144652*^9, 3.940359204245174*^9}, {3.940359328757229*^9, 
  3.940359329773106*^9}},ExpressionUUID->"81c8426d-1391-4798-92e8-\
cba5a6a421cf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lemma64", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"proj1", " ", "+", " ", 
       RowBox[{"(", 
        RowBox[{"proj1", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
            RowBox[{"x", "[", "5", "]"}]}], ",", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
            RowBox[{"x", "[", "4", "]"}]}]}], "}"}]}], ")"}], " ", "-", " ", 
       RowBox[{"2", "eqn124"}]}], "//", "simpBr31"}], "//", "invBr4"}], "//", 
    "canfac"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.940355271160836*^9, 3.94035530519382*^9}, {
   3.940355481105947*^9, 3.940355481207036*^9}, {3.9403568773777647`*^9, 
   3.940356883905443*^9}, {3.940357138423587*^9, 3.94035716289773*^9}, {
   3.940357310969429*^9, 3.9403573121205273`*^9}, {3.9403583797340384`*^9, 
   3.940358404926958*^9}, {3.940359001811537*^9, 3.940359040208877*^9}, {
   3.940359108694194*^9, 3.9403591306012087`*^9}, {3.9403592086289387`*^9, 
   3.940359210783938*^9}, 3.9404002230721207`*^9},
 CellLabel->
  "In[125]:=",ExpressionUUID->"5bca85bd-568d-4d58-b9f0-52770abe8e5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"Br31", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "-", 
          RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], "-", 
          RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "-", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br31", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "-", 
          RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], "-", 
          RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "-", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], "-", 
          RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "-", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "-", 
          RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{"8", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"8", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "3", "]"}]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "[", "3", "]"}], "2"], " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "[", "3", "]"}], "2"], " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "3", "]"}], " ", 
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "-", 
          RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"x", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}]}], "-", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "[", "3", "]"}], "2"], " ", 
         RowBox[{"x", "[", "4", "]"}]}], "-", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "[", "3", "]"}], "2"], " ", 
         RowBox[{"x", "[", "5", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "3", "]"}]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "[", "3", "]"}], "2"], " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "[", "3", "]"}], "2"], " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "3", "]"}], " ", 
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "-", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"x", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}]}], "-", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "[", "3", "]"}], "2"], " ", 
         RowBox[{"x", "[", "4", "]"}]}], "-", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "[", "3", "]"}], "2"], " ", 
         RowBox[{"x", "[", "5", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"]}]], "]"}]}]}]], "Output",\

 CellChangeTimes->{{3.940359012836491*^9, 3.940359040765349*^9}, {
   3.940359114402109*^9, 3.9403591312137413`*^9}, 3.940359211451447*^9, 
   3.940360365377592*^9, 3.9403631511801243`*^9, 3.9404002239072037`*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"3445e363-6960-487c-8445-94bdaf4e3f54"]
}, Open  ]],

Cell["\<\
We notice that strangely(?) we must invoke the distribution relation here \
(which follows as a further degeneration of the above)\
\>", "Text",
 CellChangeTimes->{{3.940362024541999*^9, 
  3.9403620424005413`*^9}},ExpressionUUID->"cb0bca93-fec3-4375-888f-\
7bf5b9ff7e28"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dist4Aff", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"lemma64", "//", 
          RowBox[{"Dij", "[", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], ",", 
            RowBox[{"x", "[", "2", "]"}]}], "]"}]}], "//", "redBr31"}], "//", 
        "canfac"}], "//", "invBr4"}], "//", "Expand"}], ")"}], "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "-", 
            RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "-", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "\[Equal]", "X"}], ",", 
       
       RowBox[{"x", "[", "1", "]"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", "canfac"}]}]], "Input",
 CellChangeTimes->{{3.940361921196278*^9, 3.940362015430509*^9}, {
  3.94036205258099*^9, 3.940362058752666*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"65dd6ef9-c767-4d0a-88c5-4fe3ef4bc700"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "8"}], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", "X"}], "]"}]}], "-", 
  RowBox[{"8", " ", 
   RowBox[{"Br4", "[", "X", "]"}]}], "+", 
  RowBox[{"Br4", "[", 
   SuperscriptBox["X", "2"], "]"}]}]], "Output",
 CellChangeTimes->{{3.940361966397849*^9, 3.940361984596829*^9}, 
   3.940362015742771*^9, {3.940362054339858*^9, 3.940362059676222*^9}, {
   3.940362780840663*^9, 3.940362791607957*^9}, 3.940363154340948*^9, 
   3.940400230640357*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"36d39d2f-859c-4444-a84a-ef1bfc5f4ebf"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dist4Func", "[", "X_", "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", "dist4Aff", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.940362060063263*^9, 3.940362067173464*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"e9b9efa4-6526-44bb-a1f9-a072b7e0d4aa"],

Cell["\<\
If we had kept the cross-ratio form of things, it would probably be easier to \
recover this; as the form of the arguments is quite complicated solving the \
system of equations leads to ugly solutions.  However we can see how to \
replace things directly:\
\>", "Text",
 CellChangeTimes->{{3.940360454611106*^9, 3.940360483902246*^9}, {
  3.9403620986002073`*^9, 
  3.9403620997200727`*^9}},ExpressionUUID->"be2bd32e-03ea-4c2a-a64a-\
9f267be7028a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xyrule", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X", "->", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], "-", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], "-", 
           RowBox[{"x", "[", "3", "]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "-", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}]}]]}], ",", 
     RowBox[{"Y", "->", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "4", "]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], "-", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "-", 
          RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "3", "]"}], "-", 
           RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"]}]]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.940360870379487*^9, 3.940360877491479*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"ecc6d465-1476-4f72-afad-c224dc443256"],

Cell[BoxData[
 RowBox[{
  RowBox[{"solnrules", " ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"canonicalFactor", "[", 
       RowBox[{"new", "/.", "xyrule"}], "]"}], " ", "\[Rule]", " ", "new"}], 
     ",", " ", 
     RowBox[{"{", 
      RowBox[{"new", ",", " ", 
       RowBox[{"{", 
        RowBox[{"X", ",", "Y", ",", 
         FractionBox["1", "Y"], ",", 
         RowBox[{"1", "-", "X"}], ",", 
         FractionBox["1", "X"], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "-", "X"}], "X"]}], ",", 
         RowBox[{"1", "-", "Y"}], ",", 
         FractionBox[
          RowBox[{"1", "-", "Y"}], 
          RowBox[{"1", "-", "X"}]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"X", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "Y"}], ")"}]}], 
           RowBox[{"1", "-", "X"}]]}], ",", 
         FractionBox["1", 
          RowBox[{"X", " ", "Y"}]], ",", 
         FractionBox["X", "Y"], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "-", "Y"}], "Y"]}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "-", "Y"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "X"}], ")"}], " ", "Y"}]]}], ",", 
         FractionBox[
          RowBox[{"X", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "Y"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "X"}], ")"}], " ", "Y"}]], ",", 
         FractionBox[
          RowBox[{"X", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "Y"}], ")"}], "2"]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "X"}], ")"}], "2"], " ", "Y"}]]}], "}"}]}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9403606061540327`*^9, 3.9403606929344797`*^9}, {
   3.940360748661007*^9, 3.940360756150736*^9}, {3.9403608302982597`*^9, 
   3.940360897619142*^9}, {3.9403609613285723`*^9, 3.940360974492681*^9}, {
   3.940361012038673*^9, 3.94036106913715*^9}, {3.9403617588870583`*^9, 
   3.940361761455806*^9}, {3.9403618564298553`*^9, 3.9403618831017838`*^9}, 
   3.9403621033984823`*^9, {3.94036261971101*^9, 3.9403626549848948`*^9}, {
   3.940362850487241*^9, 3.940362909043993*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"be245b11-0988-469a-a64e-6c9cdd7a6882"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lemma64Aff", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"lemma64", " ", "-", " ", 
          RowBox[{"dist4Func", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "1", "]"}], "-", 
               RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "2", "]"}], "-", 
               RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "4", "]"}], "-", 
               RowBox[{"x", "[", "5", "]"}]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "1", "]"}], "-", 
               RowBox[{"x", "[", "2", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "3", "]"}], "-", 
               RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "3", "]"}], "-", 
               RowBox[{"x", "[", "5", "]"}]}], ")"}]}]], "]"}]}], "//", 
         "invBr4"}], "//", "canfac"}], ")"}]}], "/.", "solnrules"}], "//", 
    "canfac"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.940360553274776*^9, 3.9403605550958014`*^9}, {
  3.940360696184554*^9, 3.940360697294259*^9}, {3.9403621043106747`*^9, 
  3.94036214090193*^9}, {3.940362431756369*^9, 3.940362432442588*^9}, {
  3.9403628567192183`*^9, 3.9403628574460077`*^9}, {3.940362926587832*^9, 
  3.940362941579829*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"0bac3e13-f94b-4956-9ed9-916a71a2c6b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Br31", "[", 
   RowBox[{"X", ",", 
    FractionBox["1", "Y"]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{"X", ",", "Y"}], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"1", "-", "X"}], "]"}]}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox["1", "X"], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"1", "-", "X"}], "X"]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"1", "-", "Y"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{"1", "-", "Y"}], 
     RowBox[{"1", "-", "X"}]], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"X", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "Y"}], ")"}]}], 
      RowBox[{"1", "-", "X"}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox["1", 
     RowBox[{"X", " ", "Y"}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox["X", "Y"], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"1", "-", "Y"}], "Y"]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"1", "-", "Y"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "X"}], ")"}], " ", "Y"}]]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{"X", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "Y"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "X"}], ")"}], " ", "Y"}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{"X", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "Y"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "X"}], ")"}], "2"], " ", "Y"}]], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.940362433570198*^9, 3.940362626196528*^9, 3.940362656660891*^9, {
   3.940362852448298*^9, 3.940362857600363*^9}, {3.940362888167815*^9, 
   3.9403629418571987`*^9}, 3.9403631606500607`*^9, 3.9404002350114737`*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"e707c7f2-0f1f-4444-b202-7256eea089cd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Br31FlipY", "[", 
    RowBox[{"X_", ",", "Y_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", "lemma64Aff", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.940362932295236*^9, 3.9403629502269163`*^9}, {
  3.940363773597187*^9, 3.9403637807154617`*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"f1bbc74e-26f5-4c6c-a846-e026abf24332"],

Cell["\<\
So now we have one part of the four term relation (the (W,Z), (W,1/Z) terms) \
, we can get the other (X, Y), (X, 1-Y) terms\
\>", "Text",
 CellChangeTimes->{{3.940363817920095*^9, 
  3.9403638562820787`*^9}},ExpressionUUID->"449f4baa-2743-4c9f-9ff7-\
aed4be3b599b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"otherSym", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"fourTermFunc", "[", 
      RowBox[{"X", ",", "Y"}], "]"}], " ", "-", " ", 
     RowBox[{"Br31FlipY", "[", 
      RowBox[{
       FractionBox["X", "Y"], ",", 
       FractionBox[
        RowBox[{"1", "-", "X"}], 
        RowBox[{"1", "-", "Y"}]]}], "]"}]}], "//", "invBr4"}], "//", 
   "canfac"}]}]], "Input",
 CellChangeTimes->{{3.940363445272376*^9, 3.940363471963982*^9}, {
   3.9403635373914137`*^9, 3.940363540083707*^9}, {3.9403635749325438`*^9, 
   3.940363621679947*^9}, {3.940363653320022*^9, 3.9403636822914667`*^9}, {
   3.940363731839897*^9, 3.9403637603469553`*^9}, {3.940363798360833*^9, 
   3.940363800919222*^9}, 3.940400255814334*^9},
 CellLabel->
  "In[132]:=",ExpressionUUID->"e21eb192-3e22-4422-a0d3-6c20f99942c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Br31", "[", 
   RowBox[{"X", ",", 
    RowBox[{"1", "-", "Y"}]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{"X", ",", "Y"}], "]"}], "-", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox["X", 
     RowBox[{"1", "-", "X"}]]}], "]"}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{"1", "-", "Y"}], 
    RowBox[{"1", "-", "X"}]], "]"}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox["Y", 
    RowBox[{"1", "-", "X"}]], "]"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "X"}], ")"}], " ", "Y"}], 
     RowBox[{"X", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "Y"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{"X", " ", "Y"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "X"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "Y"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "Y"}], ")"}], " ", "Y"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "X"}], ")"}], " ", "X"}]], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.940363442993512*^9, 3.940363472233289*^9}, 
   3.9403635404648533`*^9, {3.9403635803310213`*^9, 3.940363586160824*^9}, {
   3.9403636163785563`*^9, 3.940363622125054*^9}, {3.940363663516808*^9, 
   3.940363682551675*^9}, {3.9403637182534447`*^9, 3.940363801828663*^9}, 
   3.940400256503346*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"0eac0928-a3da-4d54-bfa7-26b2879580c1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Br31MinusY", "[", 
    RowBox[{"X_", ",", "Y_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", "otherSym", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.940363790726694*^9, 3.94036380610707*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"30a6fe5b-36ef-4559-9de3-f643bf77e67a"],

Cell["Now let us check these identities explicitly", "Text",
 CellChangeTimes->{{3.940363867775419*^9, 
  3.9403638747299337`*^9}},ExpressionUUID->"82c18326-1065-4f9f-8d80-\
272f81bf981e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Br31FlipY", "[", 
  RowBox[{"X", ",", "Y"}], "]"}]], "Input",
 CellChangeTimes->{{3.940363860514552*^9, 3.94036386401193*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"4419e1bf-c55a-41cc-ad3d-4c516dfeeb2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Br31", "[", 
   RowBox[{"X", ",", 
    FractionBox["1", "Y"]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{"X", ",", "Y"}], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"1", "-", "X"}], "]"}]}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox["1", "X"], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"1", "-", "X"}], "X"]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"1", "-", "Y"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{"1", "-", "Y"}], 
     RowBox[{"1", "-", "X"}]], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"X", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "Y"}], ")"}]}], 
      RowBox[{"1", "-", "X"}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox["1", 
     RowBox[{"X", " ", "Y"}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox["X", "Y"], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"1", "-", "Y"}], "Y"]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"1", "-", "Y"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "X"}], ")"}], " ", "Y"}]]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{"X", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "Y"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "X"}], ")"}], " ", "Y"}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{"X", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "Y"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "X"}], ")"}], "2"], " ", "Y"}]], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.940363864427125*^9, 3.940363876421494*^9}, 
   3.940400266158916*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"99c3ca94-7362-4645-aaeb-53408206511c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Br31FlipY", "[", 
    RowBox[{"X", ",", "Y"}], "]"}], "//", "BrToMPL"}], "//", 
  "modSh"}]], "Input",
 CellChangeTimes->{{3.940363880742134*^9, 3.940363887350896*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"679642c8-9d9e-47d0-95d8-e39072353000"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.940363884739073*^9, 3.940363887757493*^9}, 
   3.940400266698182*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"4f107bbd-e010-44ea-8322-61392f2a7643"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Br31MinusY", "[", 
  RowBox[{"X", ",", "Y"}], "]"}]], "Input",
 CellChangeTimes->{{3.940363860514552*^9, 3.940363893594985*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"5bd38d1c-c136-41de-a58d-bdf08887abd5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Br31", "[", 
   RowBox[{"X", ",", 
    RowBox[{"1", "-", "Y"}]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{"X", ",", "Y"}], "]"}], "-", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox["X", 
     RowBox[{"1", "-", "X"}]]}], "]"}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{"1", "-", "Y"}], 
    RowBox[{"1", "-", "X"}]], "]"}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox["Y", 
    RowBox[{"1", "-", "X"}]], "]"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "X"}], ")"}], " ", "Y"}], 
     RowBox[{"X", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "Y"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{"X", " ", "Y"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "X"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "Y"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "Y"}], ")"}], " ", "Y"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "X"}], ")"}], " ", "X"}]], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.940363864427125*^9, 3.94036389406044*^9}, 
   3.940400266901758*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"4ad109fd-6d35-4be8-91f2-0d6ec3b68fb1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Br31MinusY", "[", 
    RowBox[{"X", ",", "Y"}], "]"}], "//", "BrToMPL"}], "//", 
  "modSh"}]], "Input",
 CellChangeTimes->{{3.940363880742134*^9, 3.94036389886782*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"001fd136-2da9-42c2-9b67-65bfcb533e31"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.940363884739073*^9, 3.940363899299822*^9}, 
   3.940400267153967*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"730b8a1e-04f5-4511-8ada-2c67c4a79598"]
}, Open  ]],

Cell["\<\
So Lemma 6.4 is proven explicitly (notice that these are essentially \
equivalent to Zagier\[CloseCurlyQuote]s and Gangl\[CloseCurlyQuote]s earlier \
results)\
\>", "Text",
 CellChangeTimes->{{3.940363902416679*^9, 
  3.940363927801903*^9}},ExpressionUUID->"b1062d49-1fe8-4b87-a617-\
197098383ffa"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lemma 6.6", "Subsection",
 CellChangeTimes->{{3.940353951833111*^9, 3.9403539556222143`*^9}, {
  3.9403543676732197`*^9, 3.94035437002425*^9}, {3.940355119343968*^9, 
  3.940355119569923*^9}, {3.940363961262307*^9, 
  3.9403639613945103`*^9}},ExpressionUUID->"db7ba67e-840d-45af-940d-\
7257a02912de"],

Cell["\<\
This is a small preparation to deduce the 5-term relation.  Let us first use \
the new symmetries above to obtain the full 2*6*6 = 72 fold symmetry group of \
{x,y}_{3,1}\
\>", "Text",
 CellChangeTimes->{{3.9403639632072067`*^9, 
  3.940364024977627*^9}},ExpressionUUID->"24ed9206-c9ba-4d62-b2f7-\
05e6e8a71863"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"i31symsNew", " ", "=", " ", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"i31InvFunc", "[", 
     RowBox[{"A", ",", "B"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"i31MinusFunc", "[", 
     RowBox[{"A", ",", "B"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"i31SymFunc", "[", 
     RowBox[{"A", ",", "B"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Br31FlipY", "[", 
     RowBox[{"A", ",", "B"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Br31MinusY", "[", 
     RowBox[{"A", ",", "B"}], "]"}]}], "\[IndentingNewLine]", 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.923918757273038*^9, 3.923918789451651*^9}, {
   3.923918825090726*^9, 3.9239188915753*^9}, {3.924324407820813*^9, 
   3.9243244319270906`*^9}, 3.924324664181758*^9, {3.940356708806655*^9, 
   3.94035672273483*^9}, {3.940364027492804*^9, 3.9403640624110107`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"5178ebe9-9dd8-470c-b5c5-a379381e823b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Br31", "[", 
      RowBox[{
       FractionBox["1", "A"], ",", 
       FractionBox["1", "B"]}], "]"}]}], "+", 
    RowBox[{"Br31", "[", 
     RowBox[{"A", ",", "B"}], "]"}], "+", 
    RowBox[{"Br4", "[", "A", "]"}], "-", 
    RowBox[{"Br4", "[", "B", "]"}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Br4", "[", 
      FractionBox["B", "A"], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Br31", "[", 
      RowBox[{
       RowBox[{"1", "-", "A"}], ",", 
       RowBox[{"1", "-", "B"}]}], "]"}]}], "+", 
    RowBox[{"Br31", "[", 
     RowBox[{"A", ",", "B"}], "]"}], "-", 
    RowBox[{"Br4", "[", 
     RowBox[{"-", 
      FractionBox["A", 
       RowBox[{"1", "-", "A"}]]}], "]"}], "-", 
    RowBox[{"Br4", "[", 
     FractionBox[
      RowBox[{"1", "-", "B"}], 
      RowBox[{"1", "-", "A"}]], "]"}], "+", 
    RowBox[{"Br4", "[", 
     FractionBox["B", "A"], "]"}], "+", 
    RowBox[{"Br4", "[", 
     RowBox[{"-", 
      FractionBox["B", 
       RowBox[{"1", "-", "B"}]]}], "]"}], "-", 
    RowBox[{"Br4", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "A"}], ")"}], " ", "B"}], 
      RowBox[{"A", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "B"}], ")"}]}]], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Br31", "[", 
     RowBox[{"A", ",", "B"}], "]"}], "+", 
    RowBox[{"Br31", "[", 
     RowBox[{"B", ",", "A"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Br31", "[", 
     RowBox[{"A", ",", 
      FractionBox["1", "B"]}], "]"}], "+", 
    RowBox[{"Br31", "[", 
     RowBox[{"A", ",", "B"}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Br4", "[", 
      RowBox[{"1", "-", "A"}], "]"}]}], "-", 
    RowBox[{"Br4", "[", 
     FractionBox["1", "A"], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Br4", "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", "A"}], "A"]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Br4", "[", 
      RowBox[{"1", "-", "B"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Br4", "[", 
      FractionBox[
       RowBox[{"1", "-", "B"}], 
       RowBox[{"1", "-", "A"}]], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Br4", "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"A", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "B"}], ")"}]}], 
        RowBox[{"1", "-", "A"}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Br4", "[", 
      FractionBox["1", 
       RowBox[{"A", " ", "B"}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Br4", "[", 
      FractionBox["A", "B"], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Br4", "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", "B"}], "B"]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Br4", "[", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", "B"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "A"}], ")"}], " ", "B"}]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Br4", "[", 
      FractionBox[
       RowBox[{"A", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "B"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "A"}], ")"}], " ", "B"}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Br4", "[", 
      FractionBox[
       RowBox[{"A", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "B"}], ")"}], "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "A"}], ")"}], "2"], " ", "B"}]], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Br31", "[", 
     RowBox[{"A", ",", 
      RowBox[{"1", "-", "B"}]}], "]"}], "+", 
    RowBox[{"Br31", "[", 
     RowBox[{"A", ",", "B"}], "]"}], "-", 
    RowBox[{"Br4", "[", 
     RowBox[{"-", 
      FractionBox["A", 
       RowBox[{"1", "-", "A"}]]}], "]"}], "-", 
    RowBox[{"Br4", "[", 
     FractionBox[
      RowBox[{"1", "-", "B"}], 
      RowBox[{"1", "-", "A"}]], "]"}], "-", 
    RowBox[{"Br4", "[", 
     FractionBox["B", 
      RowBox[{"1", "-", "A"}]], "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Br4", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "A"}], ")"}], " ", "B"}], 
       RowBox[{"A", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "B"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Br4", "[", 
      FractionBox[
       RowBox[{"A", " ", "B"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "A"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "B"}], ")"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Br4", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "B"}], ")"}], " ", "B"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "A"}], ")"}], " ", "A"}]], "]"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.924324427259328*^9, 3.924324432274366*^9}, 
   3.924324671560297*^9, 3.9243645132345037`*^9, 3.924364887009735*^9, 
   3.9248485953468523`*^9, 3.940356723551092*^9, 3.940356800743061*^9, {
   3.940364045443386*^9, 3.940364063402953*^9}, 3.940400271602002*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"6d875763-9ea6-410a-9377-e5ff5c79d002"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"i31symRulesNew", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"#", "\[Equal]", "0"}], ",", 
          RowBox[{"Br31", "[", 
           RowBox[{"A", ",", "B"}], "]"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "&"}], "/@", "i31symsNew"}], "/.", 
     RowBox[{
      RowBox[{"Br31", "[", 
       RowBox[{"A", ",", "B"}], "]"}], "\[Rule]", 
      RowBox[{"Br31", "[", 
       RowBox[{"A_", ",", "B_"}], "]"}]}]}], "//", "Flatten"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.923918893734558*^9, 3.92391893500217*^9}, {
  3.9239189676481333`*^9, 3.923918969571101*^9}, {3.924324437105895*^9, 
  3.924324458063966*^9}, {3.9403567272877073`*^9, 3.9403567580261993`*^9}, {
  3.940364050015213*^9, 3.9403640548382473`*^9}, {3.940364094974358*^9, 
  3.940364103505666*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"db58cad7-b578-434e-a237-04454ae3a19f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Br31", "[", 
     RowBox[{"A_", ",", "B_"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Br31", "[", 
      RowBox[{
       FractionBox["1", "A"], ",", 
       FractionBox["1", "B"]}], "]"}], "-", 
     RowBox[{"Br4", "[", "A", "]"}], "+", 
     RowBox[{"Br4", "[", "B", "]"}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"Br4", "[", 
       FractionBox["B", "A"], "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"Br31", "[", 
     RowBox[{"A_", ",", "B_"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"Br31", "[", 
      RowBox[{
       RowBox[{"1", "-", "A"}], ",", 
       RowBox[{"1", "-", "B"}]}], "]"}], "+", 
     RowBox[{"Br4", "[", 
      RowBox[{"-", 
       FractionBox["A", 
        RowBox[{"1", "-", "A"}]]}], "]"}], "+", 
     RowBox[{"Br4", "[", 
      FractionBox[
       RowBox[{"1", "-", "B"}], 
       RowBox[{"1", "-", "A"}]], "]"}], "-", 
     RowBox[{"Br4", "[", 
      FractionBox["B", "A"], "]"}], "-", 
     RowBox[{"Br4", "[", 
      RowBox[{"-", 
       FractionBox["B", 
        RowBox[{"1", "-", "B"}]]}], "]"}], "+", 
     RowBox[{"Br4", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "A"}], ")"}], " ", "B"}], 
       RowBox[{"A", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "B"}], ")"}]}]], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Br31", "[", 
     RowBox[{"A_", ",", "B_"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"Br31", "[", 
      RowBox[{"B", ",", "A"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Br31", "[", 
     RowBox[{"A_", ",", "B_"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Br31", "[", 
       RowBox[{"A", ",", 
        FractionBox["1", "B"]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Br4", "[", 
       RowBox[{"1", "-", "A"}], "]"}]}], "+", 
     RowBox[{"Br4", "[", 
      FractionBox["1", "A"], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Br4", "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "-", "A"}], "A"]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Br4", "[", 
       RowBox[{"1", "-", "B"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Br4", "[", 
       FractionBox[
        RowBox[{"1", "-", "B"}], 
        RowBox[{"1", "-", "A"}]], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Br4", "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"A", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "B"}], ")"}]}], 
         RowBox[{"1", "-", "A"}]]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"Br4", "[", 
       FractionBox["1", 
        RowBox[{"A", " ", "B"}]], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"Br4", "[", 
       FractionBox["A", "B"], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Br4", "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "-", "B"}], "B"]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Br4", "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "-", "B"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "A"}], ")"}], " ", "B"}]]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Br4", "[", 
       FractionBox[
        RowBox[{"A", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "B"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "A"}], ")"}], " ", "B"}]], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Br4", "[", 
       FractionBox[
        RowBox[{"A", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "B"}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "A"}], ")"}], "2"], " ", "B"}]], "]"}]}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"Br31", "[", 
     RowBox[{"A_", ",", "B_"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Br31", "[", 
       RowBox[{"A", ",", 
        RowBox[{"1", "-", "B"}]}], "]"}]}], "+", 
     RowBox[{"Br4", "[", 
      RowBox[{"-", 
       FractionBox["A", 
        RowBox[{"1", "-", "A"}]]}], "]"}], "+", 
     RowBox[{"Br4", "[", 
      FractionBox[
       RowBox[{"1", "-", "B"}], 
       RowBox[{"1", "-", "A"}]], "]"}], "+", 
     RowBox[{"Br4", "[", 
      FractionBox["B", 
       RowBox[{"1", "-", "A"}]], "]"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Br4", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "A"}], ")"}], " ", "B"}], 
        RowBox[{"A", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "B"}], ")"}]}]], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Br4", "[", 
       FractionBox[
        RowBox[{"A", " ", "B"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "A"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "B"}], ")"}]}]], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"Br4", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "B"}], ")"}], " ", "B"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "A"}], ")"}], " ", "A"}]], "]"}]}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9239189049013777`*^9, 3.9239189352394943`*^9}, 
   3.923918969860551*^9, 3.924007516456608*^9, 3.924098431514969*^9, 
   3.924324459237154*^9, 3.924324672752947*^9, 3.924364513367676*^9, 
   3.924364887298421*^9, 3.924848595565263*^9, {3.9403567500420713`*^9, 
   3.940356758362072*^9}, 3.94035680349516*^9, {3.94036405576234*^9, 
   3.940364064539193*^9}, 3.940364103979402*^9, 3.9404002737686863`*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"1f699064-0976-492b-9755-2e39776dedec"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"i31simpNew", " ", "=", " ", 
   RowBox[{"makeSymFunc", "[", 
    RowBox[{"i31symRulesNew", ",", " ", "Br31", ",", "2"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9239189387161493`*^9, 3.923918995036084*^9}, 
   3.923919028781146*^9, {3.924324465020732*^9, 3.9243244754382763`*^9}, {
   3.9403567633432207`*^9, 3.940356784397789*^9}, {3.94036406721284*^9, 
   3.940364070657991*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"53010fb2-3ddc-4a9d-bc2c-d2e648466f36"],

Cell["\<\
Here are the different transformations that are equivalent to Br31[$x1, $x2], \
a total of 12\
\>", "Text",
 CellChangeTimes->{{3.940363048367918*^9, 
  3.940363071255103*^9}},ExpressionUUID->"e1a0c200-0e49-492e-95d3-\
9c9ad28cb557"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{
   RowBox[{"Reap", "[", 
    RowBox[{"i31simpNew", "/.", 
     RowBox[{
      RowBox[{"x", ":", 
       RowBox[{"lambda_.", " ", 
        RowBox[{"Br31", "[", "a___", "]"}]}]}], "\[RuleDelayed]", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"eval", " ", "=", " ", 
          RowBox[{"Sow", "[", "x", "]"}]}], "}"}], ",", " ", 
        RowBox[{"eval", "/;", "True"}]}], "]"}]}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9239190016052227`*^9, 3.923919048404377*^9}, {
  3.923919091455941*^9, 3.92391909907565*^9}, {3.92432448643435*^9, 
  3.924324487328436*^9}, {3.940363035369071*^9, 3.940363041778529*^9}, {
  3.940363118506626*^9, 3.9403631194610987`*^9}, {3.940364075052333*^9, 
  3.9403640753511057`*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"f3d46c51-3daa-4c07-9509-f360c08c4195"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Br31", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "-", "$x1"}]], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", "$x2"}]]}], "]"}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1", "-", "$x1"}]], ",", 
      RowBox[{"1", "-", "$x2"}]}], "]"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1", "-", "$x1"}]], ",", 
      FractionBox["1", "$x2"]}], "]"}]}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "-", "$x1"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "$x2"}], "$x2"]}]}], "]"}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "-", "$x1"}]], ",", "$x2"}], "]"}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1", "-", "$x1"}]], ",", 
      RowBox[{"-", 
       FractionBox["$x2", 
        RowBox[{"1", "-", "$x2"}]]}]}], "]"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      RowBox[{"1", "-", "$x1"}], ",", 
      FractionBox["1", 
       RowBox[{"1", "-", "$x2"}]]}], "]"}]}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{"1", "-", "$x1"}], ",", 
     RowBox[{"1", "-", "$x2"}]}], "]"}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{"1", "-", "$x1"}], ",", 
     FractionBox["1", "$x2"]}], "]"}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      RowBox[{"1", "-", "$x1"}], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", "$x2"}], "$x2"]}]}], "]"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      RowBox[{"1", "-", "$x1"}], ",", "$x2"}], "]"}]}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{"1", "-", "$x1"}], ",", 
     RowBox[{"-", 
      FractionBox["$x2", 
       RowBox[{"1", "-", "$x2"}]]}]}], "]"}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      FractionBox["1", "$x1"], ",", 
      FractionBox["1", 
       RowBox[{"1", "-", "$x2"}]]}], "]"}]}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     FractionBox["1", "$x1"], ",", 
     RowBox[{"1", "-", "$x2"}]}], "]"}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     FractionBox["1", "$x1"], ",", 
     FractionBox["1", "$x2"]}], "]"}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      FractionBox["1", "$x1"], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", "$x2"}], "$x2"]}]}], "]"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      FractionBox["1", "$x1"], ",", "$x2"}], "]"}]}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     FractionBox["1", "$x1"], ",", 
     RowBox[{"-", 
      FractionBox["$x2", 
       RowBox[{"1", "-", "$x2"}]]}]}], "]"}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "$x1"}], "$x1"]}], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", "$x2"}]]}], "]"}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", "$x1"}], "$x1"]}], ",", 
      RowBox[{"1", "-", "$x2"}]}], "]"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", "$x1"}], "$x1"]}], ",", 
      FractionBox["1", "$x2"]}], "]"}]}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "$x1"}], "$x1"]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "$x2"}], "$x2"]}]}], "]"}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "$x1"}], "$x1"]}], ",", "$x2"}], "]"}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", "$x1"}], "$x1"]}], ",", 
      RowBox[{"-", 
       FractionBox["$x2", 
        RowBox[{"1", "-", "$x2"}]]}]}], "]"}]}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{"$x1", ",", 
     FractionBox["1", 
      RowBox[{"1", "-", "$x2"}]]}], "]"}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{"$x1", ",", 
      RowBox[{"1", "-", "$x2"}]}], "]"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{"$x1", ",", 
      FractionBox["1", "$x2"]}], "]"}]}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{"$x1", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "$x2"}], "$x2"]}]}], "]"}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{"$x1", ",", "$x2"}], "]"}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{"$x1", ",", 
      RowBox[{"-", 
       FractionBox["$x2", 
        RowBox[{"1", "-", "$x2"}]]}]}], "]"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["$x1", 
        RowBox[{"1", "-", "$x1"}]]}], ",", 
      FractionBox["1", 
       RowBox[{"1", "-", "$x2"}]]}], "]"}]}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["$x1", 
       RowBox[{"1", "-", "$x1"}]]}], ",", 
     RowBox[{"1", "-", "$x2"}]}], "]"}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["$x1", 
       RowBox[{"1", "-", "$x1"}]]}], ",", 
     FractionBox["1", "$x2"]}], "]"}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["$x1", 
        RowBox[{"1", "-", "$x1"}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", "$x2"}], "$x2"]}]}], "]"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["$x1", 
        RowBox[{"1", "-", "$x1"}]]}], ",", "$x2"}], "]"}]}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["$x1", 
       RowBox[{"1", "-", "$x1"}]]}], ",", 
     RowBox[{"-", 
      FractionBox["$x2", 
       RowBox[{"1", "-", "$x2"}]]}]}], "]"}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1", "-", "$x2"}]], ",", 
      FractionBox["1", 
       RowBox[{"1", "-", "$x1"}]]}], "]"}]}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "-", "$x2"}]], ",", 
     RowBox[{"1", "-", "$x1"}]}], "]"}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "-", "$x2"}]], ",", 
     FractionBox["1", "$x1"]}], "]"}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1", "-", "$x2"}]], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", "$x1"}], "$x1"]}]}], "]"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1", "-", "$x2"}]], ",", "$x1"}], "]"}]}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1", "-", "$x2"}]], ",", 
     RowBox[{"-", 
      FractionBox["$x1", 
       RowBox[{"1", "-", "$x1"}]]}]}], "]"}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{"1", "-", "$x2"}], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", "$x1"}]]}], "]"}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      RowBox[{"1", "-", "$x2"}], ",", 
      RowBox[{"1", "-", "$x1"}]}], "]"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      RowBox[{"1", "-", "$x2"}], ",", 
      FractionBox["1", "$x1"]}], "]"}]}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{"1", "-", "$x2"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "$x1"}], "$x1"]}]}], "]"}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{"1", "-", "$x2"}], ",", "$x1"}], "]"}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      RowBox[{"1", "-", "$x2"}], ",", 
      RowBox[{"-", 
       FractionBox["$x1", 
        RowBox[{"1", "-", "$x1"}]]}]}], "]"}]}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     FractionBox["1", "$x2"], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", "$x1"}]]}], "]"}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      FractionBox["1", "$x2"], ",", 
      RowBox[{"1", "-", "$x1"}]}], "]"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      FractionBox["1", "$x2"], ",", 
      FractionBox["1", "$x1"]}], "]"}]}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     FractionBox["1", "$x2"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "$x1"}], "$x1"]}]}], "]"}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     FractionBox["1", "$x2"], ",", "$x1"}], "]"}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      FractionBox["1", "$x2"], ",", 
      RowBox[{"-", 
       FractionBox["$x1", 
        RowBox[{"1", "-", "$x1"}]]}]}], "]"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", "$x2"}], "$x2"]}], ",", 
      FractionBox["1", 
       RowBox[{"1", "-", "$x1"}]]}], "]"}]}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "$x2"}], "$x2"]}], ",", 
     RowBox[{"1", "-", "$x1"}]}], "]"}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "$x2"}], "$x2"]}], ",", 
     FractionBox["1", "$x1"]}], "]"}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", "$x2"}], "$x2"]}], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", "$x1"}], "$x1"]}]}], "]"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", "$x2"}], "$x2"]}], ",", "$x1"}], "]"}]}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "$x2"}], "$x2"]}], ",", 
     RowBox[{"-", 
      FractionBox["$x1", 
       RowBox[{"1", "-", "$x1"}]]}]}], "]"}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{"$x2", ",", 
      FractionBox["1", 
       RowBox[{"1", "-", "$x1"}]]}], "]"}]}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{"$x2", ",", 
     RowBox[{"1", "-", "$x1"}]}], "]"}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{"$x2", ",", 
     FractionBox["1", "$x1"]}], "]"}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{"$x2", ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", "$x1"}], "$x1"]}]}], "]"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{"$x2", ",", "$x1"}], "]"}]}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{"$x2", ",", 
     RowBox[{"-", 
      FractionBox["$x1", 
       RowBox[{"1", "-", "$x1"}]]}]}], "]"}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["$x2", 
       RowBox[{"1", "-", "$x2"}]]}], ",", 
     FractionBox["1", 
      RowBox[{"1", "-", "$x1"}]]}], "]"}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["$x2", 
        RowBox[{"1", "-", "$x2"}]]}], ",", 
      RowBox[{"1", "-", "$x1"}]}], "]"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["$x2", 
        RowBox[{"1", "-", "$x2"}]]}], ",", 
      FractionBox["1", "$x1"]}], "]"}]}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["$x2", 
       RowBox[{"1", "-", "$x2"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", "$x1"}], "$x1"]}]}], "]"}], ",", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["$x2", 
       RowBox[{"1", "-", "$x2"}]]}], ",", "$x1"}], "]"}], ",", 
   RowBox[{"-", 
    RowBox[{"Br31", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["$x2", 
        RowBox[{"1", "-", "$x2"}]]}], ",", 
      RowBox[{"-", 
       FractionBox["$x1", 
        RowBox[{"1", "-", "$x1"}]]}]}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.940363042247347*^9, 3.9403630683666677`*^9}, 
   3.940363121452039*^9, 3.940364076087277*^9, 3.940364107868209*^9, 
   3.940400279802783*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"af2aa43a-9990-470f-a610-521bfeb4005b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.940363065068437*^9, 3.9403630677231817`*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"367a268f-8b86-4342-8373-3fd4a2c7a452"],

Cell[BoxData["72"], "Output",
 CellChangeTimes->{{3.940363066040308*^9, 3.940363068710081*^9}, {
   3.940364079818924*^9, 3.940364109523797*^9}, 3.94040028025666*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"76755563-3e1a-449a-ab9f-3809456aba26"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"fullsimpBr31", " ", "=", " ", 
   RowBox[{
    RowBox[{"#", "/.", 
     RowBox[{"Br31", "\[Rule]", "i31simpNew"}]}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.940356836831468*^9, 3.940356852021159*^9}, {
  3.9403641118514977`*^9, 3.9403641178674793`*^9}, {3.9404002828659067`*^9, 
  3.9404002917115383`*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"9eb87056-1d3e-46b5-9340-248cd4636545"],

Cell["Now prove that {x,y}_{3,1} satisfies the 5-term relation", "Text",
 CellChangeTimes->{{3.940394328671933*^9, 
  3.940394336797871*^9}},ExpressionUUID->"13f0c697-c1ed-49f5-88b1-\
e276d2974b47"],

Cell["\<\
The 5-term relation we want to reduce is the following combination of \
{x,y}_{3,1}\[CloseCurlyQuote]s, which has the 5-term relation (in a \
particular form) in the second argument\
\>", "Text",
 CellChangeTimes->{{3.940400304963696*^9, 
  3.940400341020811*^9}},ExpressionUUID->"d51ea9f9-7c2b-4f4e-8106-\
71e6613d1174"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"i31FiveTerm", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Br31", "[", 
       RowBox[{
        RowBox[{"cr", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x", "[", "1", "]"}], ",", 
           RowBox[{"x", "[", "2", "]"}], ",", 
           RowBox[{"x", "[", "3", "]"}], ",", 
           RowBox[{"x", "[", "4", "]"}]}], "}"}], "]"}], ",", 
        RowBox[{"cr", "[", 
         RowBox[{"second", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "4"}], "]"}], "]"}], "]"}]}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"second", ",", " ", 
        RowBox[{"cyc", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], ",", 
           RowBox[{"x", "[", "3", "]"}], ",", 
           RowBox[{"x", "[", "4", "]"}], ",", 
           RowBox[{"x", "[", "5", "]"}], ",", 
           RowBox[{"x", "[", "6", "]"}]}], "}"}], "]"}]}], "}"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"x", "[", "i_", "]"}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], "}"}],
       "[", 
      RowBox[{"[", "i", "]"}], "]"}]}]}], "//", "canfac"}]}]], "Input",
 CellChangeTimes->{{3.9243328382514153`*^9, 3.924332920888386*^9}, {
  3.924333006601349*^9, 3.924333010593135*^9}, {3.940394383650095*^9, 
  3.940394488428803*^9}, {3.9403945434797297`*^9, 3.940394544674293*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"cd92603b-2114-4d54-b2c2-e71602f5bd73"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.9243329065007343`*^9, 3.9243330121227007`*^9}, 
   3.9243646249855537`*^9, 3.924364904509666*^9, 3.924848614977054*^9, {
   3.940394477711257*^9, 3.940394488773829*^9}, 3.940394545052415*^9, 
   3.940400302038206*^9, 3.940400343959662*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"3838bfbd-7255-4f8d-bc01-63dae30cc8af"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
    "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", "i31FiveTerm", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.924332992459848*^9, 3.924333015880556*^9}, {
  3.94039449061759*^9, 3.9403944957018337`*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"4ed32009-4fe9-42e6-90c4-401a92f573a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"killDp1", " ", "=", " ", 
   RowBox[{
    RowBox[{"#", "/.", 
     RowBox[{
      RowBox[{"Br4", "[", "_", "]"}], "\[RuleDelayed]", "0"}]}], "&"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9403949792597227`*^9, 3.94039498492416*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"47aa4731-d5cb-41e6-8bf6-7f333c5dc165"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"expr23", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
        "]"}], "-", 
       RowBox[{"F", "[", 
        RowBox[{"a", ",", "c", ",", "b", ",", "d", ",", "e", ",", "f"}], 
        "]"}]}], "//", "fullsimpBr31"}], "//", "invBr4"}], "//", "canfac"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"expr23dp2", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
    "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", "expr23", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule23", " ", "=", " ", 
   RowBox[{
    RowBox[{"#", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Fi", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}],
         "]"}], ":>", " ", 
       RowBox[{
        RowBox[{"Fi", "[", 
         RowBox[{"a", ",", "c", ",", "b", ",", "d", ",", "e", ",", "f"}], 
         "]"}], " ", "+", " ", 
        RowBox[{"expr23dp2", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
         "]"}]}]}], "}"}]}], "&"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.906112319934733*^9, 3.906112333172893*^9}, {
   3.9061124461414537`*^9, 3.9061124480174923`*^9}, {3.924333608442996*^9, 
   3.924333637948141*^9}, {3.9403947735673122`*^9, 3.940394778270425*^9}, {
   3.940394813681158*^9, 3.940394829391437*^9}, 3.9403951283883467`*^9, 
   3.9403984732506247`*^9, {3.940399358303796*^9, 3.940399359881255*^9}, 
   3.940400348803378*^9},
 CellLabel->
  "In[148]:=",ExpressionUUID->"082e4658-4fb3-4911-8d16-e237058bdf33"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"expr24", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
        "]"}], "-", 
       RowBox[{"F", "[", 
        RowBox[{"a", ",", "d", ",", "c", ",", "b", ",", "e", ",", "f"}], 
        "]"}]}], "//", "fullsimpBr31"}], "//", "invBr4"}], "//", "canfac"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"expr24dp2", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
    "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", "expr24", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule24", " ", "=", " ", 
   RowBox[{
    RowBox[{"#", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Fi", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}],
         "]"}], ":>", " ", 
       RowBox[{
        RowBox[{"Fi", "[", 
         RowBox[{"a", ",", "d", ",", "c", ",", "b", ",", "e", ",", "f"}], 
         "]"}], " ", "+", " ", 
        RowBox[{"expr24dp2", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
         "]"}]}]}], "}"}]}], "&"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.906112319934733*^9, 3.906112333172893*^9}, {
   3.9061124461414537`*^9, 3.9061124480174923`*^9}, {3.924333608442996*^9, 
   3.924333637948141*^9}, {3.9403947735673122`*^9, 3.940394778270425*^9}, {
   3.940394813681158*^9, 3.9403948516778307`*^9}, 3.940395127387989*^9, 
   3.940398478359006*^9, {3.9403993539040318`*^9, 3.9403993559808083`*^9}, 
   3.940400349920932*^9},
 CellLabel->
  "In[151]:=",ExpressionUUID->"a601d98b-72f0-4c02-9733-120127563acd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"expr34", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
        "]"}], "-", 
       RowBox[{"F", "[", 
        RowBox[{"a", ",", "b", ",", "d", ",", "c", ",", "e", ",", "f"}], 
        "]"}]}], "//", "fullsimpBr31"}], "//", "invBr4"}], "//", "canfac"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"expr34dp2", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
    "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", "expr34", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule34", " ", "=", 
   RowBox[{
    RowBox[{"#", "/.", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"Fi", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}],
         "]"}], ":>", " ", 
       RowBox[{
        RowBox[{"Fi", "[", 
         RowBox[{"a", ",", "b", ",", "d", ",", "c", ",", "e", ",", "f"}], 
         "]"}], " ", "+", " ", 
        RowBox[{"expr34dp2", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
         "]"}]}]}], "}"}]}], "&"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.906112319934733*^9, 3.906112333172893*^9}, {
   3.9061124461414537`*^9, 3.9061124480174923`*^9}, {3.924333608442996*^9, 
   3.924333637948141*^9}, {3.9403947735673122`*^9, 3.940394778270425*^9}, {
   3.940394813681158*^9, 3.9403948516778307`*^9}, {3.940394881687376*^9, 
   3.9403948961584063`*^9}, {3.940395118000371*^9, 3.940395124296472*^9}, 
   3.940398481895955*^9, {3.940399349782729*^9, 3.940399351869739*^9}, 
   3.940400350839856*^9},
 CellLabel->
  "In[154]:=",ExpressionUUID->"63c7a70a-3f3c-42c3-add8-b7e6b6917f95"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"expr56", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
        "]"}], "+", 
       RowBox[{"F", "[", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "f", ",", "e"}], 
        "]"}]}], "//", "fullsimpBr31"}], "//", "invBr4"}], "//", "canfac"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"expr56dp2", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
    "]"}], " ", ":=", " ", 
   RowBox[{"Evaluate", "[", "expr56", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule56", " ", "=", 
   RowBox[{
    RowBox[{"#", "/.", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{"Fi", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}],
         "]"}], ":>", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Fi", "[", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "f", ",", "e"}], 
          "]"}]}], " ", "+", " ", 
        RowBox[{"expr56dp2", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
         "]"}]}]}], "}"}]}], "&"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.906112319934733*^9, 3.906112333172893*^9}, {
   3.9061124461414537`*^9, 3.9061124480174923`*^9}, {3.924333608442996*^9, 
   3.924333637948141*^9}, {3.9403947735673122`*^9, 3.940394778270425*^9}, {
   3.940394813681158*^9, 3.9403948516778307`*^9}, {3.940394881687376*^9, 
   3.940394921082726*^9}, 3.9403951302216063`*^9, 3.940395245325736*^9, 
   3.940398489901227*^9, {3.940399339847765*^9, 3.9403993435904903`*^9}, 
   3.940400351616337*^9},
 CellLabel->
  "In[157]:=",ExpressionUUID->"a4dd8257-13ef-466a-8cc6-c58ed6f64728"],

Cell["\<\
Note: we put the x_i in the right order before setting up the rule\
\>", "Text",
 CellChangeTimes->{{3.940397424606183*^9, 
  3.940397441549366*^9}},ExpressionUUID->"2cb76414-6ea0-4984-af97-\
3bf56f4bc1ca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Fi", "[", 
    RowBox[{
     RowBox[{"x", "[", "6", "]"}], ",", 
     RowBox[{"x", "[", "5", "]"}], ",", 
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}], ",", 
     RowBox[{"x", "[", "4", "]"}]}], "]"}], " ", "-", " ", 
   RowBox[{"Fi", "[", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], ",", 
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "4", "]"}], ",", 
     RowBox[{"x", "[", "5", "]"}], ",", 
     RowBox[{"x", "[", "6", "]"}]}], "]"}]}], "/.", 
  RowBox[{
   RowBox[{"x", "[", "i_", "]"}], ":>", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"c", ",", "d", ",", "e", ",", "f", ",", "b", ",", "a"}], "}"}], 
    "[", 
    RowBox[{"[", "i", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9403976490459747`*^9, 3.9403976562147713`*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"f17682c0-213b-4c3f-b230-99eb3badbf28"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fi", "[", 
   RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], "]"}], 
  "-", 
  RowBox[{"Fi", "[", 
   RowBox[{"e", ",", "c", ",", "d", ",", "f", ",", "b", ",", "a"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{{3.940397651743593*^9, 3.940397656521747*^9}, 
   3.9403980670927553`*^9, 3.940398135758613*^9, 3.940398495934032*^9, 
   3.9403993642880297`*^9, 3.940400355936878*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"aa1f74cb-c187-4332-b652-7f7d09a90e2b"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"exotic", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
          "]"}], "-", 
         RowBox[{"F", "[", 
          RowBox[{"e", ",", "c", ",", "d", ",", "f", ",", "b", ",", "a"}], 
          "]"}], "-", " ", "eqn122"}], "/.", 
        RowBox[{
         RowBox[{"x", "[", "i_", "]"}], ":>", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"c", ",", "d", ",", "e", ",", "f", ",", "b", ",", "a"}], 
           "}"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}]}], "//", "fullsimpBr31"}], ")"}], "//",
      "invBr4"}], "//", "canfac"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"exoticDp2", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
    "]"}], " ", ":=", 
   RowBox[{"Evaluate", "[", "exotic", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleExotic", " ", "=", " ", 
   RowBox[{
    RowBox[{"#", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Fi", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}],
         "]"}], " ", ":>", " ", 
       RowBox[{
        RowBox[{"Fi", "[", 
         RowBox[{"e", ",", "c", ",", "d", ",", "f", ",", "b", ",", "a"}], 
         "]"}], "  ", "+", " ", 
        RowBox[{"exoticDp2", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
         "]"}]}]}], "}"}]}], "&"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9243334195239153`*^9, 3.924333440187907*^9}, {
   3.9243338412486963`*^9, 3.924334085132244*^9}, {3.9243341375053787`*^9, 
   3.9243341427627993`*^9}, {3.92433916453303*^9, 3.9243391839999657`*^9}, {
   3.940395027615691*^9, 3.940395060322773*^9}, {3.9403951423574038`*^9, 
   3.940395143116673*^9}, {3.940395194841734*^9, 3.940395198030649*^9}, {
   3.940395266427608*^9, 3.940395300911331*^9}, {3.940395354414893*^9, 
   3.940395383908165*^9}, {3.940397525802182*^9, 3.940397543288512*^9}, {
   3.940397663682763*^9, 3.9403977142673407`*^9}, {3.940399367059507*^9, 
   3.9403993686595707`*^9}, 3.940400358458939*^9},
 CellLabel->
  "In[161]:=",ExpressionUUID->"b478ca1a-f6a2-42a5-91be-aa73c6e97d65"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
   "expr23", ",", " ", "expr24", ",", " ", "expr34", ",", " ", "expr56", ",", 
    " ", "exotic"}], "}"}], "//", "killDp1"}]], "Input",
 CellChangeTimes->{{3.924333764136675*^9, 3.924333777860983*^9}, {
  3.924334290751697*^9, 3.924334292033629*^9}, {3.924339142946159*^9, 
  3.9243391522394*^9}, {3.940394990504669*^9, 3.9403950033842363`*^9}, {
  3.940395159224243*^9, 3.9403951614037313`*^9}, {3.9403975467147903`*^9, 
  3.9403975472226353`*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"c5f6ee5c-abdb-4dac-bb57-ef53ad61da14"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.924333769137273*^9, 3.9243337781561823`*^9}, 
   3.924334292488696*^9, {3.924339139437463*^9, 3.9243391855567904`*^9}, 
   3.924364633605056*^9, 3.924364918596637*^9, 3.924848631212686*^9, 
   3.9403950040661173`*^9, 3.940395161952211*^9, 3.94039519900111*^9, 
   3.940395387853807*^9, 3.9403975476524057`*^9, {3.9403976826107197`*^9, 
   3.9403977158612556`*^9}, 3.940398068699656*^9, 3.940398137374248*^9, 
   3.940398497047544*^9, 3.940399370805853*^9, 3.940400360546051*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"c2830dc4-1b8b-42bb-b06c-6f536138d610"]
}, Open  ]],

Cell["\<\
We go step by step through the equalities in the proof of Lemma 6.5, and then \
apply them all in one go to get the 5-term relation direclty\
\>", "Text",
 CellChangeTimes->{{3.940398625426935*^9, 
  3.940398647425097*^9}},ExpressionUUID->"20c1f43b-b70a-4a67-aefa-\
07222e7f500e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"step1", " ", "=", " ", 
  RowBox[{"Fi", "[", 
   RowBox[{
    RowBox[{"x", "[", "6", "]"}], ",", 
    RowBox[{"x", "[", "5", "]"}], ",", 
    RowBox[{"x", "[", "1", "]"}], ",", 
    RowBox[{"x", "[", "2", "]"}], ",", 
    RowBox[{"x", "[", "3", "]"}], ",", 
    RowBox[{"x", "[", "4", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.940398745685986*^9, 3.940398747069525*^9}, {
  3.940400593945404*^9, 3.940400597050013*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"ea35d431-9cd0-4ee0-a9d2-d4f8410d56e6"],

Cell[BoxData[
 RowBox[{"Fi", "[", 
  RowBox[{
   RowBox[{"x", "[", "6", "]"}], ",", 
   RowBox[{"x", "[", "5", "]"}], ",", 
   RowBox[{"x", "[", "1", "]"}], ",", 
   RowBox[{"x", "[", "2", "]"}], ",", 
   RowBox[{"x", "[", "3", "]"}], ",", 
   RowBox[{"x", "[", "4", "]"}]}], "]"}]], "Output",
 CellChangeTimes->{{3.9403987476561213`*^9, 3.9403987494681263`*^9}, 
   3.9404003652175303`*^9, 3.9404005975753736`*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"992160ef-d515-4393-b4f7-a2d879f1fde7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"step2", " ", "=", " ", 
  RowBox[{
   RowBox[{"step1", "//", "ruleExotic"}], "//", "killDp1"}]}]], "Input",
 CellChangeTimes->{{3.940397452020206*^9, 3.94039745260606*^9}, {
  3.940397497871437*^9, 3.940397523374547*^9}, {3.940397562393922*^9, 
  3.9403975703263063`*^9}, {3.9403977326441793`*^9, 3.940397732819873*^9}, {
  3.9403979289928217`*^9, 3.940397933962816*^9}, {3.940398011947742*^9, 
  3.9403980227901697`*^9}, {3.9403980817442513`*^9, 3.9403980828214893`*^9}, {
  3.9403981458714848`*^9, 3.940398209014908*^9}, {3.940398508446086*^9, 
  3.9403985091741123`*^9}, {3.940398582480792*^9, 3.940398594545862*^9}, {
  3.940398750160832*^9, 3.940398756630102*^9}, {3.9403993742100477`*^9, 
  3.940399374405138*^9}, {3.940400599205431*^9, 3.9404006031576557`*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"4b58559c-2c53-43e1-af19-97419f83acf2"],

Cell[BoxData[
 RowBox[{"Fi", "[", 
  RowBox[{
   RowBox[{"x", "[", "3", "]"}], ",", 
   RowBox[{"x", "[", "1", "]"}], ",", 
   RowBox[{"x", "[", "2", "]"}], ",", 
   RowBox[{"x", "[", "4", "]"}], ",", 
   RowBox[{"x", "[", "5", "]"}], ",", 
   RowBox[{"x", "[", "6", "]"}]}], "]"}]], "Output",
 CellChangeTimes->{{3.940398156627095*^9, 3.940398189757268*^9}, 
   3.9403985095291767`*^9, {3.940398585319705*^9, 3.9403985949836617`*^9}, {
   3.94039872060038*^9, 3.940398757385902*^9}, 3.940399374745026*^9, 
   3.940400365601357*^9, 3.9404006034039307`*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"743325d7-696c-4f04-b414-0c86fba47374"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"step3", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"step2", "//", "rule24"}], "//", "ruleExotic"}], "//", 
    "rule23"}], "//", "killDp1"}]}]], "Input",
 CellChangeTimes->{{3.9403986025739803`*^9, 3.940398603757368*^9}, {
  3.940398723477854*^9, 3.940398759622278*^9}, {3.940399376936872*^9, 
  3.9403993793327312`*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"f6a57402-628a-47ef-8ce8-9aa8df88e1b6"],

Cell[BoxData[
 RowBox[{"Fi", "[", 
  RowBox[{
   RowBox[{"x", "[", "5", "]"}], ",", 
   RowBox[{"x", "[", "1", "]"}], ",", 
   RowBox[{"x", "[", "2", "]"}], ",", 
   RowBox[{"x", "[", "6", "]"}], ",", 
   RowBox[{"x", "[", "4", "]"}], ",", 
   RowBox[{"x", "[", "3", "]"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.940398604204748*^9, {3.940398724626055*^9, 3.940398760227189*^9}, 
   3.940399380022703*^9, 3.940400365847137*^9, 3.940400604211783*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"7b583448-c198-466e-9afc-52e5d56d791a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"step4", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"step3", "//", "rule23"}], "//", "rule24"}], "//", "rule56"}], "//",
    "killDp1"}]}]], "Input",
 CellChangeTimes->{{3.940398760892762*^9, 3.940398801913273*^9}, {
  3.940399381706622*^9, 3.940399384293322*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"30c20cd0-b5f0-4335-beb5-79cb07eb1ba4"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"Fi", "[", 
   RowBox[{
    RowBox[{"x", "[", "5", "]"}], ",", 
    RowBox[{"x", "[", "6", "]"}], ",", 
    RowBox[{"x", "[", "1", "]"}], ",", 
    RowBox[{"x", "[", "2", "]"}], ",", 
    RowBox[{"x", "[", "3", "]"}], ",", 
    RowBox[{"x", "[", "4", "]"}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.940398769707528*^9, 3.940398802193863*^9}, 
   3.940399384698451*^9, 3.94040036611891*^9, 3.94040060455838*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"dc5fda66-4165-4138-b93e-a4fdde0da4f8"]
}, Open  ]],

Cell["\<\
So combine these into one function which swaps the first two arguments\
\>", "Text",
 CellChangeTimes->{{3.9403995137037973`*^9, 
  3.940399520616221*^9}},ExpressionUUID->"0f4dc039-25fb-40e2-b225-\
c8d4c44e7d30"],

Cell[BoxData[
 RowBox[{
  RowBox[{"swap12", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "//", "ruleExotic"}], "//", "rule24"}], "//", 
          "ruleExotic"}], "//", "rule23"}], "//", "rule23"}], "//", 
       "rule24"}], "//", "rule56"}], ")"}], "&"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.940398894627915*^9, 3.940398909793751*^9}, {
  3.940399036493146*^9, 3.940399055869767*^9}, {3.940399388368589*^9, 
  3.940399428413134*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"10dba703-d972-4878-ad2d-e6cc21eea09e"],

Cell["\<\
Now we play the symmetry and antisymmetry against each other to deduce \
vanishing\
\>", "Text",
 CellChangeTimes->{{3.940400612479018*^9, 
  3.940400629753718*^9}},ExpressionUUID->"20e29c67-a447-4981-95c0-\
07520dc7d89a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Fi", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], "]"}], "//",
     "rule23"}], "//", "swap12"}], "//", "killDp1"}]], "Input",
 CellChangeTimes->{{3.940399653513715*^9, 3.9403996760822144`*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"c1d1d9da-8f6e-4535-bf3d-5a5beb495a59"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"Fi", "[", 
   RowBox[{"c", ",", "a", ",", "b", ",", "d", ",", "e", ",", "f"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{3.940399667089978*^9, 3.940400369283957*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"d42c8ca7-1ab1-40c8-b4ac-401c6c513ed0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Fi", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], "]"}],
       "//", "swap12"}], "//", "rule23"}], "//", "swap12"}], "//", "rule23"}],
   "//", "killDp1"}]], "Input",
 CellChangeTimes->{{3.940399059301156*^9, 3.940399081741638*^9}, {
  3.940399433206067*^9, 3.940399470095251*^9}, {3.940399566686879*^9, 
  3.94039956700202*^9}, {3.9403996366952667`*^9, 3.940399639785191*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"52e5ff3d-f88e-40f8-9aa1-49f21d173cb9"],

Cell[BoxData[
 RowBox[{"Fi", "[", 
  RowBox[{"c", ",", "a", ",", "b", ",", "d", ",", "e", ",", "f"}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.940399067025859*^9, 3.9403990822101707`*^9}, {
   3.9403994308543653`*^9, 3.9403994704073257`*^9}, 3.940399567661881*^9, {
   3.9403996264932013`*^9, 3.9403996404957943`*^9}, 3.940400369708169*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"3ff4627d-7994-48d9-8a3e-81b2ea2b1f9a"]
}, Open  ]],

Cell["\<\
Combining these gives that the following is necessarily 0 modulo {x}_4\
\[CloseCurlyQuote]s\
\>", "Text",
 CellChangeTimes->{{3.940399714728183*^9, 
  3.9403997406418753`*^9}},ExpressionUUID->"9cde2385-6748-4fcc-920e-\
b1b84e5e7e29"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"1", "/", "2"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Fi", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
         "]"}], "//", "rule23"}], "//", "swap12"}], ")"}], " ", "-", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Fi", "[", 
           RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
           "]"}], "//", "swap12"}], "//", "rule23"}], "//", "swap12"}], "//", 
       "rule23"}], ")"}]}], ")"}]}], "//", "killDp1"}]], "Input",
 CellChangeTimes->{{3.940399719649818*^9, 3.940399724914261*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"d9c6a7ac-d274-4041-9d47-a659349d3433"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"Fi", "[", 
   RowBox[{"c", ",", "a", ",", "b", ",", "d", ",", "e", ",", "f"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{3.940399725372465*^9, 3.9404003699705667`*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"4b2e7ea8-73e8-4243-96a2-6684da6fe6ce"]
}, Open  ]],

Cell["Hence we have deduced the 5-term relation", "Text",
 CellChangeTimes->{{3.940399708566893*^9, 3.940399710985586*^9}, {
  3.9403997454417887`*^9, 
  3.940399750320998*^9}},ExpressionUUID->"915de5e5-abbe-46bf-be20-\
06c7fa334a0c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ganglFiveTerm", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Fi", "[", 
              RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}],
               "]"}], "//", "rule23"}], "//", "swap12"}], ")"}], " ", "-", 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Fi", "[", 
                RowBox[{
                "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f"}], 
                "]"}], "//", "swap12"}], "//", "rule23"}], "//", "swap12"}], "//",
             "rule23"}], ")"}]}], ")"}]}], "//", "invBr4"}], ")"}], "/.", 
     RowBox[{"Fi", "\[Rule]", "F"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ganglFiveTerm", "//", "Print"}]}], "Input",
 CellChangeTimes->{{3.940399653513715*^9, 3.9403997076907883`*^9}, {
  3.940399760549893*^9, 3.94039980983951*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"7fee8ca7-3288-46c5-bbf4-1608cb229c41"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Br31", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}]}]]}]}], "]"}]}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}]}], "]"}], "-", 
  RowBox[{"Br31", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}]}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}]}], "]"}], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["41", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["41", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "b"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"c", "-", "e"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", "e"}], ")"}]}]], "]"}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"b", "-", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"c", "-", "e"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c", "-", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", "e"}], ")"}]}]], "]"}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["11", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["13", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c", "-", "e"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"d", "-", "f"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "-", "e"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"c", "-", "f"}], ")"}]}]], "]"}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["15", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["15", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["17", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{"Br4", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}], "+", 
  RowBox[{
   FractionBox["9", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "b"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"c", "-", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"e", "-", "f"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"c", "-", "e"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", "f"}], ")"}]}]], "]"}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"Br4", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"e", "-", "f"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "d"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b", "-", "e"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"c", "-", "f"}], ")"}]}]], "]"}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["11", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "3"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "3"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "3"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["15", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{"5", " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["9", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["15", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["15", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], "3"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "3"]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "f"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], "3"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"e", "-", "f"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], "2"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "f"}], ")"}], "2"]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "3"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "3"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "3"]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "3"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "3"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}], "3"]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "d"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "d"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"c", "-", "d"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"e", "-", "f"}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "c"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "d"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "e"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", "f"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"d", "-", "f"}], ")"}]}]]}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"Br4", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "-", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"a", "-", "c"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "d"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"c", "-", "d"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"e", "-", "f"}], ")"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"b", "-", "c"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", "-", "d"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "e"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", "f"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "f"}], ")"}]}]], "]"}]}]}]], "Print",
 CellChangeTimes->{3.940399810315579*^9, 3.9404003720053043`*^9},
 CellLabel->
  "During evaluation of \
In[173]:=",ExpressionUUID->"952d7d15-0831-4968-8d7f-327650c9a43c"]
}, Open  ]],

Cell["\<\
This version is a bit longer than Gangl\[CloseCurlyQuote]s 122-term relation, \
but is manifestly has arguments of a similar form\
\>", "Text",
 CellChangeTimes->{{3.940400390790303*^9, 3.94040040738225*^9}, {
  3.940400460116452*^9, 
  3.940400462172399*^9}},ExpressionUUID->"f46cb2ab-5ff6-43b6-af35-\
de442f761b0b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Length", "[", "ganglFiveTerm", "]"}], " ", "-", " ", 
  "5"}]], "Input",
 CellChangeTimes->{{3.940400379180718*^9, 3.940400384724667*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"a52d57f1-c1a9-4a9d-b3d3-98d6d53be28b"],

Cell[BoxData["389"], "Output",
 CellChangeTimes->{{3.94040038177525*^9, 3.940400385031558*^9}},
 CellLabel->
  "Out[177]=",ExpressionUUID->"ddf35120-4f7e-49c4-a149-afa3b2097237"]
}, Open  ]],

Cell["\<\
Finally we check that the identity works (with a progress bar as it takes a \
little while!)\
\>", "Text",
 CellChangeTimes->{{3.940399825559307*^9, 
  3.9403998411018953`*^9}},ExpressionUUID->"a010db11-7221-46db-b989-\
c7af8cd37d78"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ganglFiveTerm", "//", "BrToMPL"}], "//", "modShP"}]], "Input",
 CellChangeTimes->{{3.9403998119450607`*^9, 3.940399820467722*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"eabb07c9-e4ce-4a64-b3c0-1d71e7ec51c5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9403999130630903`*^9, 3.940400504084366*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"c7f1ea5b-0a03-461b-874c-ddcb2078bf60"]
}, Open  ]],

Cell["\<\
So this confirms Theorem 1.13b), with a particular form of the 5-term \
relation equivalent to (42)\
\>", "Text",
 CellChangeTimes->{{3.9404004631821117`*^9, 3.940400463484586*^9}, {
  3.940400536441461*^9, 
  3.9404005778773108`*^9}},ExpressionUUID->"070e70f7-929d-4473-9edc-\
d3f0bc232c32"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 762},
WindowMargins->{{196, Automatic}, {Automatic, 174}},
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"60718d93-4442-4064-a9b8-fa442b653e79"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 778, 17, 206, "Title",ExpressionUUID->"5d6c6b23-f755-41ff-b5a8-d2f042797b3b"],
Cell[1361, 41, 337, 6, 96, "Title",ExpressionUUID->"be1e9571-34fd-4491-b9e2-32ec20c6348e"],
Cell[CellGroupData[{
Cell[1723, 51, 168, 2, 66, "Section",ExpressionUUID->"b93462a4-0462-47d1-a185-bd540a434130"],
Cell[1894, 55, 425, 8, 33, "Text",ExpressionUUID->"098aa9b0-5848-4900-937a-4b2d178f172e"],
Cell[2322, 65, 2685, 71, 151, "Input",ExpressionUUID->"a3c789c6-c8db-4dd4-8a8d-802525192540"],
Cell[5010, 138, 2515, 66, 131, "Input",ExpressionUUID->"38fd63fa-83e6-45f4-aac9-f7769f21655e"],
Cell[7528, 206, 524, 12, 29, "Input",ExpressionUUID->"098760a6-6c59-428c-a57c-3257e34da900"],
Cell[8055, 220, 479, 11, 29, "Input",ExpressionUUID->"2388cfe7-2bb7-4af1-9b47-2d675c30b4e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8571, 236, 412, 8, 60, "Chapter",ExpressionUUID->"84cbefbf-1519-4172-93de-e0ff3db820fa"],
Cell[CellGroupData[{
Cell[9008, 248, 221, 4, 56, "Section",ExpressionUUID->"17c3f276-43c5-484c-9de9-682588a01da0"],
Cell[9232, 254, 242, 4, 29, "Input",ExpressionUUID->"75be39c5-354f-4902-b8f7-d7e932ff22d7"],
Cell[9477, 260, 1177, 32, 49, "Input",ExpressionUUID->"d171d1d9-ab41-4a99-a4f8-0ccd93e04c61"],
Cell[10657, 294, 253, 6, 33, "Text",ExpressionUUID->"943857dc-8c9f-449d-b4a0-1f418360efd7"],
Cell[10913, 302, 4622, 129, 131, "Input",ExpressionUUID->"59e2a060-5b74-42c3-a67d-d7a1d030f0b5"],
Cell[15538, 433, 672, 17, 29, "Input",ExpressionUUID->"202082d9-4732-47d6-b333-58c23bc76bc9"],
Cell[16213, 452, 706, 20, 49, "Input",ExpressionUUID->"2e593bac-84d1-4ce0-b519-cc34bc7831be"],
Cell[16922, 474, 1307, 34, 29, "Input",ExpressionUUID->"cc5bdc0e-b425-4ca8-942c-a4a859c913a8"],
Cell[18232, 510, 364, 7, 29, "Input",ExpressionUUID->"4da2ee56-283f-454e-a2ef-6e1ac59a95cf"],
Cell[18599, 519, 444, 11, 29, "Input",ExpressionUUID->"f9a5596d-22fe-4b58-9381-a2ca89e70004"],
Cell[19046, 532, 1864, 47, 49, "Input",ExpressionUUID->"abfc8f85-d31b-4ea5-80ec-136deb3a1342"],
Cell[20913, 581, 1199, 34, 29, "Input",ExpressionUUID->"ee7343fd-20e1-43e2-af47-5a2bc2d4db3e"],
Cell[22115, 617, 832, 20, 29, "Input",ExpressionUUID->"b58485cd-a1fa-4a60-8a14-11023e557d40"],
Cell[CellGroupData[{
Cell[22972, 641, 281, 6, 53, "Subsection",ExpressionUUID->"cb9a1051-e00d-44cf-9c51-89cb58fb9040"],
Cell[23256, 649, 1054, 30, 29, "Input",ExpressionUUID->"747c615e-3ec4-47b8-93e8-4c3fa8fba19b"],
Cell[24313, 681, 2179, 49, 233, "Input",ExpressionUUID->"c1a39f07-6f84-4534-829e-6e0aef745867"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26541, 736, 296, 5, 56, "Section",ExpressionUUID->"91216f34-b9dd-4dd8-b0ed-865589c5ce61"],
Cell[26840, 743, 886, 21, 29, "Input",ExpressionUUID->"94f1e5de-2154-42e7-b1bd-481050f3d630"],
Cell[27729, 766, 1311, 31, 29, "Input",ExpressionUUID->"b5025b68-4da2-45b8-87f4-7a29ba5c61c4"],
Cell[29043, 799, 230, 6, 33, "Text",ExpressionUUID->"1ff55629-a42a-4c7c-bd46-074ff2f5a19f"],
Cell[29276, 807, 4209, 126, 126, "Input",ExpressionUUID->"d73d9da6-a783-477b-8f8a-3c7883885a04"],
Cell[CellGroupData[{
Cell[33510, 937, 430, 10, 29, "Input",ExpressionUUID->"a254cf58-7528-41a1-81f1-1cdfb3b39210"],
Cell[33943, 949, 252, 4, 33, "Output",ExpressionUUID->"e1567f7e-784c-4508-8355-e353deb8213c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34244, 959, 293, 4, 66, "Section",ExpressionUUID->"d502f75c-a7e3-47d4-b533-2ff8223baec5"],
Cell[CellGroupData[{
Cell[34562, 967, 319, 7, 53, "Subsection",ExpressionUUID->"5b2db3e2-8871-42f8-84e7-4b310c0a7b5c"],
Cell[34884, 976, 1961, 47, 151, "Input",ExpressionUUID->"be45a2f8-1c83-427e-8d9a-113111f590ea"],
Cell[36848, 1025, 2359, 61, 202, "Input",ExpressionUUID->"e2e03bd3-e450-4f80-a593-1685a7717f8f"],
Cell[39210, 1088, 600, 14, 29, "Input",ExpressionUUID->"57b86718-114b-4bd2-865a-7e908992c8d8"],
Cell[CellGroupData[{
Cell[39835, 1106, 677, 19, 29, "Input",ExpressionUUID->"fea9c779-4840-4c65-965f-7cffa8a5c321"],
Cell[40515, 1127, 295, 5, 33, "Output",ExpressionUUID->"6e0ed167-c0ba-47d5-95fc-d2744a30b179"]
}, Open  ]],
Cell[40825, 1135, 243, 6, 33, "Text",ExpressionUUID->"426f67d5-7ec3-4b79-927a-a80a7b9be708"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41105, 1146, 239, 4, 53, "Subsection",ExpressionUUID->"a5ee6a98-5b4f-4770-abff-d917c13cef3b"],
Cell[41347, 1152, 226, 5, 33, "Text",ExpressionUUID->"51679543-1d1e-4a3f-bff0-0184e490d1df"],
Cell[41576, 1159, 1009, 25, 46, "Input",ExpressionUUID->"b3cad2c9-a0db-4b1e-b660-e50bbe79df4b"],
Cell[42588, 1186, 1015, 29, 46, "Input",ExpressionUUID->"7067c6cb-6c65-48f0-ac45-e5336c2cf2df"],
Cell[43606, 1217, 212, 5, 33, "Text",ExpressionUUID->"37c873cb-dcc3-47bd-9aeb-75e5c4bdd6f4"],
Cell[CellGroupData[{
Cell[43843, 1226, 349, 7, 29, "Input",ExpressionUUID->"4ac40a01-0723-45cf-b499-9cf2967f9297"],
Cell[44195, 1235, 260, 4, 33, "Output",ExpressionUUID->"161445e1-675b-4f77-ab32-bfe3b6d8e5e6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44504, 1245, 258, 4, 53, "Subsection",ExpressionUUID->"a2e48f00-1891-43a7-9362-9182ec0ce315"],
Cell[CellGroupData[{
Cell[44787, 1253, 1804, 47, 49, "Input",ExpressionUUID->"e10cb589-8dc0-49b7-8d46-3ea2f63a58e4"],
Cell[46594, 1302, 3327, 110, 48, "Output",ExpressionUUID->"6e6bf9f1-62a6-46fe-ae59-4e217b909b5f"]
}, Open  ]],
Cell[49936, 1415, 181, 3, 33, "Text",ExpressionUUID->"72650265-fdfd-46cb-a23e-afc29fe181af"],
Cell[CellGroupData[{
Cell[50142, 1422, 287, 7, 29, "Input",ExpressionUUID->"7f88f752-fcbb-4b21-a14e-f322ba8dd284"],
Cell[50432, 1431, 6693, 222, 94, "Output",ExpressionUUID->"fddea7bd-0945-42a8-8b20-ac4f9c9660b5"]
}, Open  ]],
Cell[57140, 1656, 188, 3, 33, "Text",ExpressionUUID->"4eebda63-65c6-4e5c-b9f1-3df70918d065"],
Cell[CellGroupData[{
Cell[57353, 1663, 428, 7, 29, "Input",ExpressionUUID->"2d39b624-a381-4662-a815-9c6008f86f9a"],
Cell[57784, 1672, 397, 5, 33, "Output",ExpressionUUID->"6e4314fa-5d0e-45c9-aa0b-637c66b2623e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58218, 1682, 426, 7, 29, "Input",ExpressionUUID->"52e94c44-bfb8-42ed-aa1c-b2cc82f5e54d"],
Cell[58647, 1691, 397, 5, 33, "Output",ExpressionUUID->"ed5cffaf-8391-430e-aeb5-5d997bb79e90"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[59093, 1702, 258, 4, 53, "Subsection",ExpressionUUID->"959b2e79-e8f2-48e2-90ce-90c5003a1f39"],
Cell[CellGroupData[{
Cell[59376, 1710, 2328, 59, 192, "Input",ExpressionUUID->"1f0a924e-953d-4d0e-a386-6c0c13d2e119"],
Cell[61707, 1771, 14637, 486, 245, "Output",ExpressionUUID->"f87624ae-fce4-4c10-87af-84b84dd691dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76381, 2262, 230, 4, 29, "Input",ExpressionUUID->"d42b7d26-8531-4eab-86df-d5abcde440f0"],
Cell[76614, 2268, 295, 4, 33, "Output",ExpressionUUID->"92855161-1a05-4f76-bd89-558554d899c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76946, 2277, 232, 4, 29, "Input",ExpressionUUID->"98815d97-cc8b-47c0-86c7-7701fd9f814e"],
Cell[77181, 2283, 267, 4, 33, "Output",ExpressionUUID->"97483d16-907d-45e0-8d95-0e03a6983fe7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[77497, 2293, 258, 4, 53, "Subsection",ExpressionUUID->"770d4ecb-93e9-4931-aa94-e22af6445244"],
Cell[CellGroupData[{
Cell[77780, 2301, 2983, 78, 172, "Input",ExpressionUUID->"e05966a3-9487-4d60-bcd3-55d348086c3b"],
Cell[80766, 2381, 37633, 1252, 599, "Output",ExpressionUUID->"2533ebf9-f921-4a1d-bc1a-31ea2014b5d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118436, 3638, 278, 5, 29, "Input",ExpressionUUID->"bca4153d-715b-48fb-b371-22f0682790af"],
Cell[118717, 3645, 292, 4, 33, "Output",ExpressionUUID->"bc4501a9-af9c-427c-806c-3628b6312111"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119046, 3654, 283, 5, 29, "Input",ExpressionUUID->"0a8dafc4-f580-4339-ab50-d2dc52151a73"],
Cell[119332, 3661, 269, 4, 33, "Output",ExpressionUUID->"c41e0e7d-5107-46d0-ac1b-119a24210410"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[119662, 3672, 377, 6, 66, "Section",ExpressionUUID->"7fd7ce8b-df95-4840-a9ec-b2a557e401b1"],
Cell[120042, 3680, 217, 5, 33, "Text",ExpressionUUID->"fc8158a0-2318-4979-9b4b-5b277965644d"],
Cell[120262, 3687, 1493, 34, 172, "Input",ExpressionUUID->"64d81082-422d-4784-9abb-7e709635bf2b"],
Cell[121758, 3723, 1469, 34, 172, "Input",ExpressionUUID->"b53a09cd-ff93-4284-b836-7498ccdd34e8"],
Cell[123230, 3759, 1468, 34, 172, "Input",ExpressionUUID->"2809d1ff-971e-497c-891d-54e9a2817697"],
Cell[124701, 3795, 2985, 68, 274, "Input",ExpressionUUID->"a1382109-0944-4a39-814e-b52af39bc2bf"],
Cell[127689, 3865, 2978, 67, 274, "Input",ExpressionUUID->"8a4e580c-3f5a-4bee-970a-4182f5d4763b"],
Cell[130670, 3934, 228, 6, 33, "Text",ExpressionUUID->"84969f89-bce0-4687-9932-e97619b2e2d9"],
Cell[130901, 3942, 1208, 25, 172, "Input",ExpressionUUID->"af97fec9-783e-43a0-be4b-24831d518997"],
Cell[132112, 3969, 296, 7, 33, "Text",ExpressionUUID->"709a528e-d9c4-4219-8588-a4239565a22e"],
Cell[132411, 3978, 389, 9, 29, "Input",ExpressionUUID->"59852b6d-35ec-4572-9a2f-fb0d43f70da7"],
Cell[CellGroupData[{
Cell[132825, 3991, 1050, 23, 90, "Input",ExpressionUUID->"ab8efffd-9829-4031-ac7e-21b2b533b241"],
Cell[133878, 4016, 481, 9, 33, "Output",ExpressionUUID->"14894722-a310-459a-9f2f-f9c3c553c409"]
}, Open  ]],
Cell[134374, 4028, 438, 10, 29, "Input",ExpressionUUID->"788acada-851a-4ed0-b9cf-6e8dcc2f33a3"],
Cell[CellGroupData[{
Cell[134837, 4042, 1050, 23, 90, "Input",ExpressionUUID->"be2e8dd8-df21-42bb-b4a1-701d9b7c2eb8"],
Cell[135890, 4067, 482, 9, 33, "Output",ExpressionUUID->"8061e8b5-8bbb-49e0-a68a-3a521b2b9b22"]
}, Open  ]],
Cell[136387, 4079, 550, 14, 29, "Input",ExpressionUUID->"5ede1c04-95c9-427a-a0ea-af465213f49b"],
Cell[CellGroupData[{
Cell[136962, 4097, 1200, 28, 90, "Input",ExpressionUUID->"052029fa-6043-45a4-9dc8-405bd84a9cfb"],
Cell[138165, 4127, 2125, 51, 74, "Output",ExpressionUUID->"31bd9f04-4dc2-42ea-890f-8258f28b5428"]
}, Open  ]],
Cell[140305, 4181, 550, 14, 29, "Input",ExpressionUUID->"4a5a350c-16f9-4387-8e4f-83b50869d015"],
Cell[CellGroupData[{
Cell[140880, 4199, 1200, 28, 90, "Input",ExpressionUUID->"2e59e6fd-bf94-431b-b551-f0fa133eef30"],
Cell[142083, 4229, 2153, 52, 74, "Output",ExpressionUUID->"40d78ea1-eaf1-4d46-a2e4-303615feacb3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[144285, 4287, 477, 7, 66, "Section",ExpressionUUID->"04e4616c-527f-48cf-9a81-ae8a17e089af"],
Cell[144765, 4296, 214, 5, 33, "Text",ExpressionUUID->"272e84f9-487f-499d-90bb-4e5a0197d974"],
Cell[144982, 4303, 527, 13, 29, "Input",ExpressionUUID->"fae3bd54-2847-4518-8f2c-f87092c92e40"],
Cell[145512, 4318, 326, 7, 33, "Text",ExpressionUUID->"1ee330ea-aee8-4ef5-8412-9fecdcd6d81f"],
Cell[CellGroupData[{
Cell[145863, 4329, 453, 10, 29, "Input",ExpressionUUID->"5f593d32-0dba-4c47-981f-b7f2ca09b433"],
Cell[146319, 4341, 1502, 47, 48, "Output",ExpressionUUID->"98107cbb-fa1a-4046-b895-cd225ceb92d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147858, 4393, 451, 10, 29, "Input",ExpressionUUID->"c5e6a028-da47-4cb7-8912-2854c8df70f1"],
Cell[148312, 4405, 1556, 48, 48, "Output",ExpressionUUID->"8abcf786-2f75-4df1-a16d-6eb649f9a28a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149905, 4458, 384, 9, 29, "Input",ExpressionUUID->"64a740f7-d3f8-48d3-8c69-f57563e21616"],
Cell[150292, 4469, 253, 5, 33, "Output",ExpressionUUID->"eeed4bae-0bc9-41dc-ac22-5da1b113cda5"]
}, Open  ]],
Cell[150560, 4477, 171, 3, 33, "Text",ExpressionUUID->"a5b9fa44-b488-4e13-9628-9653b94da5af"],
Cell[150734, 4482, 368, 8, 33, "Text",ExpressionUUID->"b8dc9149-c897-42b4-b565-8d12b2eed149"],
Cell[CellGroupData[{
Cell[151127, 4494, 1084, 31, 45, "Input",ExpressionUUID->"102765b2-72b4-48eb-b8b6-b8bf17a8bd77"],
Cell[152214, 4527, 307, 7, 45, "Output",ExpressionUUID->"a30c5a25-57c2-410b-a762-7a1fb108f7a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152558, 4539, 1065, 30, 45, "Input",ExpressionUUID->"7bc701a3-0b56-48d2-842c-2de266fb2a14"],
Cell[153626, 4571, 416, 11, 45, "Output",ExpressionUUID->"2a2550ef-f1df-4a75-99b2-7f40d51f8be8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[154091, 4588, 245, 4, 66, "Section",ExpressionUUID->"85301f3f-b03c-4932-91e8-dca76e9c7ffd"],
Cell[CellGroupData[{
Cell[154361, 4596, 165, 3, 53, "Subsection",ExpressionUUID->"ecff51f4-cec8-46d2-ba6a-b7117cfe054e"],
Cell[154529, 4601, 297, 7, 33, "Text",ExpressionUUID->"85475e4e-b7cc-4bb5-a9af-7d240941159f"],
Cell[CellGroupData[{
Cell[154851, 4612, 601, 15, 29, "Input",ExpressionUUID->"36a6f458-5495-407d-a582-cca8bbab57da"],
Cell[155455, 4629, 1615, 49, 48, "Output",ExpressionUUID->"1ba7f04d-58e6-484a-abca-1fb5eb6d8021"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157107, 4683, 1087, 31, 45, "Input",ExpressionUUID->"c190f775-b2e6-4092-b86c-ea12485553ea"],
Cell[158197, 4716, 373, 10, 45, "Output",ExpressionUUID->"1dd23416-c8c3-4177-a113-b14e0c37a0a0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[158619, 4732, 169, 3, 53, "Subsection",ExpressionUUID->"b117194a-f86c-427a-b9d5-6b4e82203708"],
Cell[158791, 4737, 224, 5, 33, "Text",ExpressionUUID->"d5d1406c-b6d9-4f3b-92eb-1aec203fc634"],
Cell[CellGroupData[{
Cell[159040, 4746, 599, 17, 29, "Input",ExpressionUUID->"704b9f29-e1f7-499e-bcf7-c46f0d3261aa"],
Cell[159642, 4765, 248, 5, 33, "Output",ExpressionUUID->"82ff0581-50a5-4de8-8af8-7dabdeb6bc17"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[159939, 4776, 173, 3, 53, "Subsection",ExpressionUUID->"db24d8da-292a-45c2-a23a-f3577b1fe395"],
Cell[160115, 4781, 189, 2, 33, "Text",ExpressionUUID->"2d634d84-4f89-42c8-a7a0-a0e7158d2aa0"],
Cell[CellGroupData[{
Cell[160329, 4787, 762, 20, 29, "Input",ExpressionUUID->"02b23a56-1590-4329-a1f0-bc63396ca85e"],
Cell[161094, 4809, 2340, 72, 48, "Output",ExpressionUUID->"c2278269-c2ea-4586-bf70-3e77e5cfe8a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163471, 4886, 1322, 36, 45, "Input",ExpressionUUID->"d7960669-fb28-463b-bb31-7573e4dcdf17"],
Cell[164796, 4924, 543, 14, 46, "Output",ExpressionUUID->"fa078c77-6254-4246-8763-798015bf4a17"]
}, Open  ]],
Cell[165354, 4941, 291, 5, 29, "Input",ExpressionUUID->"c7d2a362-e8ba-4237-b568-d9d7b694a932"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165682, 4951, 222, 4, 53, "Subsection",ExpressionUUID->"0a2d7f69-24bd-4d82-9ec3-d61becdf981a"],
Cell[CellGroupData[{
Cell[165929, 4959, 619, 14, 29, "Input",ExpressionUUID->"99cb7d8a-10f0-43af-b80c-4d5f3fab4eb5"],
Cell[166551, 4975, 7086, 226, 127, "Output",ExpressionUUID->"058c1e8c-0c12-4144-9a92-b6b2535e071a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173674, 5206, 1287, 34, 29, "Input",ExpressionUUID->"8ce4fc16-0297-482a-8def-f627cc82d422"],
Cell[174964, 5242, 1560, 51, 48, "Output",ExpressionUUID->"fbe1ba39-2dca-4ec5-a299-742607f113f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176561, 5298, 507, 12, 29, "Input",ExpressionUUID->"11c3eab9-4417-466c-a352-b1eb33072c82"],
Cell[177071, 5312, 740, 21, 46, "Output",ExpressionUUID->"58157c30-a3bb-4258-805e-81e6656ea044"]
}, Open  ]],
Cell[177826, 5336, 194, 3, 33, "Text",ExpressionUUID->"bf1fad4b-4b40-4689-86e6-80380b888cc8"],
Cell[CellGroupData[{
Cell[178045, 5343, 940, 24, 70, "Input",ExpressionUUID->"76c4aaea-13ea-422d-97d8-6d9fd545735a"],
Cell[178988, 5369, 1954, 60, 46, "Output",ExpressionUUID->"3cd7c2a1-8f02-4c44-be75-66d21ed3d611"]
}, Open  ]],
Cell[180957, 5432, 198, 3, 33, "Text",ExpressionUUID->"60a30fbe-89c3-4004-b18a-64440d8d11c2"],
Cell[CellGroupData[{
Cell[181180, 5439, 831, 18, 29, "Input",ExpressionUUID->"fa5f6852-a1e4-48f6-9fd3-63cdd4d37e6c"],
Cell[182014, 5459, 561, 10, 33, "Output",ExpressionUUID->"39a9eb77-12d9-4bb4-b96d-42e903576631"]
}, Open  ]],
Cell[182590, 5472, 200, 3, 33, "Text",ExpressionUUID->"d23d9cff-6676-41a4-b14f-37666cfc981a"],
Cell[CellGroupData[{
Cell[182815, 5479, 382, 10, 29, "Input",ExpressionUUID->"d438f859-a31f-4d11-af2b-1b84553e1387"],
Cell[183200, 5491, 218, 3, 33, "Output",ExpressionUUID->"7fea3b35-a657-4d76-9507-5075aa82bc95"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[183467, 5500, 222, 4, 53, "Subsection",ExpressionUUID->"7664bd45-0860-44fb-9a31-1b0c3ebb9498"],
Cell[183692, 5506, 190, 3, 33, "Text",ExpressionUUID->"46557d86-5b4f-4db5-be41-d835714075d7"],
Cell[CellGroupData[{
Cell[183907, 5513, 1671, 47, 49, "Input",ExpressionUUID->"e09a3924-d891-464c-b264-bd9216931732"],
Cell[185581, 5562, 1290, 42, 48, "Output",ExpressionUUID->"a1a518b7-4753-4900-b174-33c09b96d0ba"]
}, Open  ]],
Cell[186886, 5607, 1047, 28, 44, "Input",ExpressionUUID->"9eaa3d9f-544b-4308-92e5-8c734d7ca94e"],
Cell[187936, 5637, 350, 7, 29, "Input",ExpressionUUID->"d3008a65-90b4-4f7d-814a-a963c09c37ec"],
Cell[188289, 5646, 233, 6, 33, "Text",ExpressionUUID->"233c03a4-7beb-4136-9822-9bcb3bbe4610"],
Cell[CellGroupData[{
Cell[188547, 5656, 669, 16, 43, "Input",ExpressionUUID->"fe2bd577-109b-41a7-ba8c-f39112788807"],
Cell[189219, 5674, 271, 4, 33, "Output",ExpressionUUID->"f1ce304c-4acd-4ca0-b7e8-c2bfc67f3473"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189527, 5683, 248, 4, 29, "Input",ExpressionUUID->"84885da0-3a7b-4c5b-a448-9c40ae7f4168"],
Cell[189778, 5689, 171, 2, 33, "Output",ExpressionUUID->"e1050297-6bc0-4846-b8c3-59bf4d9a010b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[189998, 5697, 241, 4, 53, "Subsection",ExpressionUUID->"250ddc88-079f-4f9f-bd3a-ea2382259fd6"],
Cell[190242, 5703, 274, 6, 33, "Text",ExpressionUUID->"f0e522dd-e72a-4950-8ba0-aefca31bf6ed"],
Cell[CellGroupData[{
Cell[190541, 5713, 697, 18, 29, "Input",ExpressionUUID->"6079daa9-5671-49b9-b38e-32e574e9e111"],
Cell[191241, 5733, 16139, 536, 245, "Output",ExpressionUUID->"c4308251-884c-4982-87d5-2bf45313562a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207417, 6274, 260, 4, 29, "Input",ExpressionUUID->"61249df9-95f2-49c9-b2d7-b185559e0eab"],
Cell[207680, 6280, 195, 3, 33, "Output",ExpressionUUID->"1aca74ea-ee01-4818-8f0f-a816e9ffbca8"]
}, Open  ]],
Cell[207890, 6286, 285, 6, 33, "Text",ExpressionUUID->"78e6fdee-3de1-4b22-bf0a-c67408b0908a"],
Cell[CellGroupData[{
Cell[208200, 6296, 2870, 77, 45, "Input",ExpressionUUID->"11d9ee11-8e2e-47c0-b69c-6cc70d1708db"],
Cell[211073, 6375, 201, 3, 33, "Output",ExpressionUUID->"a96eadbb-25be-471f-bc88-0a8283c13621"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[211335, 6385, 291, 4, 66, "Section",ExpressionUUID->"dab62198-65a1-4e01-92bf-4a00fa1e7fa4"],
Cell[211629, 6391, 361, 8, 33, "Text",ExpressionUUID->"563cb18c-4c5f-4e2d-ad78-7649d506d943"],
Cell[CellGroupData[{
Cell[212015, 6403, 214, 4, 53, "Subsection",ExpressionUUID->"163e1876-9c6d-49b8-9187-491753373e0d"],
Cell[212232, 6409, 246, 4, 33, "Text",ExpressionUUID->"ba711e19-b2a5-4529-a86f-4edd2844f575"],
Cell[CellGroupData[{
Cell[212503, 6417, 651, 18, 29, "Input",ExpressionUUID->"46bc09dc-5c7d-485c-86dc-14e5f9a4aa9d"],
Cell[213157, 6437, 1492, 47, 48, "Output",ExpressionUUID->"3df79576-b914-4603-aa80-4aad39ebc8ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214686, 6489, 1151, 32, 45, "Input",ExpressionUUID->"c8b75226-ef08-40bb-b3f0-3c49cae78325"],
Cell[215840, 6523, 325, 8, 45, "Output",ExpressionUUID->"65280a69-6c5a-485b-bb8a-bc9941473e5d"]
}, Open  ]],
Cell[216180, 6534, 906, 25, 29, "Input",ExpressionUUID->"e5de1dd3-7768-42c8-9f0b-8389bf1c81d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217123, 6564, 248, 4, 53, "Subsection",ExpressionUUID->"2b07ee68-ff1f-45c7-a2ec-ace9549249f5"],
Cell[217374, 6570, 370, 8, 55, "Text",ExpressionUUID->"ca2dcf2b-b482-4b76-99f4-9dfea6be559d"],
Cell[CellGroupData[{
Cell[217769, 6582, 660, 13, 29, "Input",ExpressionUUID->"1ba10d2b-e8d9-4d46-bcbf-32f66fc6de14"],
Cell[218432, 6597, 3033, 92, 48, "Output",ExpressionUUID->"563df063-d044-4442-a2c9-f0cc3a4bf30e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[221502, 6694, 2278, 61, 45, "Input",ExpressionUUID->"43528860-9cb4-4933-8a99-81192d4b35b4"],
Cell[223783, 6757, 496, 11, 33, "Output",ExpressionUUID->"89119e6c-23b2-46b8-b52e-396243a213e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224316, 6773, 309, 6, 29, "Input",ExpressionUUID->"20007dac-e258-40da-99ea-d20e7fdf3065"],
Cell[224628, 6781, 295, 7, 33, "Output",ExpressionUUID->"cdf178cf-e113-4269-be1d-5c9975fdc5c8"]
}, Open  ]],
Cell[224938, 6791, 354, 8, 29, "Input",ExpressionUUID->"6502e330-a253-46b5-b512-ab1d396c70c2"],
Cell[225295, 6801, 184, 3, 33, "Text",ExpressionUUID->"e835e00d-9670-4015-91f6-90c1e678297e"],
Cell[225482, 6806, 862, 24, 29, "Input",ExpressionUUID->"022e03de-b475-439a-a239-2a0af0f11a36"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226381, 6835, 236, 4, 53, "Subsection",ExpressionUUID->"9a982694-098f-43f0-9b5e-b28caca71b8d"],
Cell[226620, 6841, 308, 7, 55, "Text",ExpressionUUID->"d57ac975-b6dd-43d8-a968-b27132c3d487"],
Cell[CellGroupData[{
Cell[226953, 6852, 442, 10, 29, "Input",ExpressionUUID->"6363a504-d9da-43e1-9858-fefc48bfbb65"],
Cell[227398, 6864, 25136, 824, 363, "Output",ExpressionUUID->"4c5fdf94-c085-446a-b3ea-53f82e801bee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252571, 7693, 1179, 28, 29, "Input",ExpressionUUID->"95516f20-2533-4ec1-9f1b-d8470cc3192f"],
Cell[253753, 7723, 2461, 79, 48, "Output",ExpressionUUID->"32e1d78f-8081-4b7b-8f32-9ad9a4c3647e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256251, 7807, 1306, 36, 45, "Input",ExpressionUUID->"c6c6bcc9-a669-4dbd-b116-641dc79a645d"],
Cell[257560, 7845, 614, 16, 46, "Output",ExpressionUUID->"915a200b-72e8-4132-b6fb-d01aa336d087"]
}, Open  ]],
Cell[258189, 7864, 388, 9, 29, "Input",ExpressionUUID->"7c76d410-0c91-4945-9f48-03daf79d2233"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258614, 7878, 220, 4, 53, "Subsection",ExpressionUUID->"61256fef-5f84-49aa-88ee-a847f21100c8"],
Cell[CellGroupData[{
Cell[258859, 7886, 939, 22, 29, "Input",ExpressionUUID->"d0a69a35-1b75-479b-ab67-a9a5c6a6a373"],
Cell[259801, 7910, 4939, 156, 87, "Output",ExpressionUUID->"e1b77c5d-c5e1-4d74-8503-4d63ee9b1a16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264777, 8071, 1763, 51, 45, "Input",ExpressionUUID->"2211bade-e938-49cd-aa25-b92f559fba58"],
Cell[266543, 8124, 2776, 89, 48, "Output",ExpressionUUID->"b07301bd-5a83-44a2-b9eb-181d9424fbe0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269356, 8218, 1237, 35, 45, "Input",ExpressionUUID->"1319501d-4acd-404b-9d43-636a3ca9af9e"],
Cell[270596, 8255, 549, 16, 46, "Output",ExpressionUUID->"2fa99c0c-dfbe-4ed1-8e22-046b75462ecb"]
}, Open  ]],
Cell[271160, 8274, 359, 8, 33, "Text",ExpressionUUID->"1646fada-5417-4730-bcd4-e0f29246c974"],
Cell[CellGroupData[{
Cell[271544, 8286, 514, 15, 29, "Input",ExpressionUUID->"d1d40ab0-e6b4-46eb-a116-b8e3cd2adb68"],
Cell[272061, 8303, 175, 3, 33, "Output",ExpressionUUID->"ae6ecf89-1e8f-44f2-8d28-b54cd9c6aaf7"]
}, Open  ]],
Cell[272251, 8309, 1187, 35, 43, "Input",ExpressionUUID->"855c09ca-1011-45ed-ac99-3306807fc708"]
}, Open  ]],
Cell[CellGroupData[{
Cell[273475, 8349, 208, 4, 53, "Subsection",ExpressionUUID->"b63fe672-b57c-4e43-ad24-36b9c09907bd"],
Cell[273686, 8355, 356, 7, 33, "Text",ExpressionUUID->"e8ef3b2b-2204-48ca-bcd9-323243113a45"],
Cell[CellGroupData[{
Cell[274067, 8366, 467, 13, 29, "Input",ExpressionUUID->"99481d37-de61-4ac6-9f0a-52ea0898b325"],
Cell[274537, 8381, 19601, 646, 284, "Output",ExpressionUUID->"805760b6-7b54-4867-aa5d-3f3400943b67"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[294187, 9033, 212, 4, 53, "Subsection",ExpressionUUID->"999fec5e-95ec-4ea9-b282-48e9cc40a5d8"],
Cell[294402, 9039, 256, 6, 33, "Text",ExpressionUUID->"b6472b2e-e8c2-486f-b5ee-9b3a4d85f90b"],
Cell[CellGroupData[{
Cell[294683, 9049, 523, 14, 29, "Input",ExpressionUUID->"adce17b8-133f-48b9-a7ba-5307d34a3b7d"],
Cell[295209, 9065, 8232, 273, 127, "Output",ExpressionUUID->"3178d278-031b-4c98-b641-6886590555cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[303478, 9343, 2146, 60, 45, "Input",ExpressionUUID->"b2ea7ce6-cb37-4ba1-935c-5b42f17b0506"],
Cell[305627, 9405, 1398, 46, 48, "Output",ExpressionUUID->"dd6b537b-cb1b-4495-9ade-fb27a1d369c4"]
}, Open  ]],
Cell[307040, 9454, 325, 7, 33, "Text",ExpressionUUID->"fc10fe97-e821-4f47-b03c-2fd6e7c8cc0d"],
Cell[CellGroupData[{
Cell[307390, 9465, 1187, 32, 42, "Input",ExpressionUUID->"184883d4-6144-4a24-b892-09bacdedbe7b"],
Cell[308580, 9499, 1089, 35, 48, "Output",ExpressionUUID->"648e0ec9-1809-4031-96d9-09e253562dfa"]
}, Open  ]],
Cell[309684, 9537, 393, 9, 29, "Input",ExpressionUUID->"33eb3270-c913-4817-98c7-b28efdacc356"]
}, Open  ]],
Cell[CellGroupData[{
Cell[310114, 9551, 211, 4, 53, "Subsection",ExpressionUUID->"f548c81c-e1ed-4609-8eb5-d6189b57ab15"],
Cell[CellGroupData[{
Cell[310350, 9559, 469, 13, 29, "Input",ExpressionUUID->"2b98c863-237d-4ae6-82b0-726969d777ee"],
Cell[310822, 9574, 8205, 271, 127, "Output",ExpressionUUID->"39b966fb-0e25-4769-8455-c1865214d575"]
}, Open  ]],
Cell[CellGroupData[{
Cell[319064, 9850, 2172, 60, 45, "Input",ExpressionUUID->"de2c0ea5-fde0-4f5b-b27b-626d6c0ac77a"],
Cell[321239, 9912, 1485, 50, 48, "Output",ExpressionUUID->"d59c7d81-a89d-4efc-9f49-cce7d0d79a7a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[322761, 9967, 1912, 57, 102, "Input",ExpressionUUID->"e95c20d9-3364-4a9e-ac7f-f57038788314"],
Cell[324676, 10026, 2371, 81, 85, "Output",ExpressionUUID->"dd928140-c415-40e6-98fd-81db8d498f1c"]
}, Open  ]],
Cell[327062, 10110, 337, 8, 29, "Input",ExpressionUUID->"3931d6ff-f406-4ab3-a1a4-102306f65055"]
}, Open  ]],
Cell[CellGroupData[{
Cell[327436, 10123, 255, 4, 53, "Subsection",ExpressionUUID->"f3db8af0-62d2-4085-b84d-b0114568fb13"],
Cell[327694, 10129, 348, 7, 33, "Text",ExpressionUUID->"097a062f-90d8-46bb-8b86-f64a87d66515"],
Cell[328045, 10138, 5757, 132, 499, "Input",ExpressionUUID->"5a84357f-a0dd-41a3-8dda-1121c0fe72e2"],
Cell[CellGroupData[{
Cell[333827, 10274, 735, 16, 111, "Input",ExpressionUUID->"e9bd76ce-e6a6-4dad-b473-e4b5b9631337"],
Cell[334565, 10292, 1811, 56, 48, "Output",ExpressionUUID->"f6534c01-33bd-4d97-8097-6e50501bea30"]
}, Open  ]],
Cell[CellGroupData[{
Cell[336413, 10353, 862, 22, 29, "Input",ExpressionUUID->"3fbcf3b4-6f6f-42f3-be93-57a4001b475a"],
Cell[337278, 10377, 1989, 58, 85, "Output",ExpressionUUID->"1cef59f9-1919-4e00-9ca1-b94d8f426422"]
}, Open  ]],
Cell[339282, 10438, 455, 10, 29, "Input",ExpressionUUID->"8af9be4b-4636-46a4-bb9c-90469ea5e757"],
Cell[339740, 10450, 243, 6, 33, "Text",ExpressionUUID->"d4b81c33-c3c3-4fac-a5da-95508b7ed65e"],
Cell[CellGroupData[{
Cell[340008, 10460, 898, 22, 29, "Input",ExpressionUUID->"7deb1ab7-8853-4d15-988b-4d8d125dca86"],
Cell[340909, 10484, 2264, 76, 88, "Output",ExpressionUUID->"69d03dee-3540-4384-9227-5787e348452d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[343210, 10565, 210, 4, 29, "Input",ExpressionUUID->"28b7eb4f-12a1-4b7f-8793-59c0763606a4"],
Cell[343423, 10571, 204, 4, 33, "Output",ExpressionUUID->"5edf9d9c-61c5-45b3-8b54-30e859c77685"]
}, Open  ]],
Cell[343642, 10578, 423, 10, 37, "Input",ExpressionUUID->"6c1680a2-1442-46af-95f5-1e0653fe1a11"],
Cell[344068, 10590, 291, 7, 33, "Text",ExpressionUUID->"096e9027-7014-482f-8eae-6acded0e8cdb"],
Cell[CellGroupData[{
Cell[344384, 10601, 237, 5, 29, "Input",ExpressionUUID->"3cf34b4c-d952-4243-9164-8ba5b32d6146"],
Cell[344624, 10608, 301, 7, 33, "Output",ExpressionUUID->"6491b2f1-166a-4f9f-abe1-f3dd555a1deb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[344962, 10620, 634, 18, 29, "Input",ExpressionUUID->"7be148ad-a13e-4684-953b-acd505e37356"],
Cell[345599, 10640, 10199, 335, 166, "Output",ExpressionUUID->"eda9fe6b-e38e-49a6-9776-41ea4b82148e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[355835, 10980, 1240, 32, 29, "Input",ExpressionUUID->"3fc6d632-29c0-4234-bc6f-ea8b5d87a7ed"],
Cell[357078, 11014, 37046, 1172, 855, "Output",ExpressionUUID->"d92951ed-832e-4ac4-b191-a575555b9e65"]
}, Open  ]],
Cell[394139, 12189, 435, 8, 33, "Text",ExpressionUUID->"81c8426d-1391-4798-92e8-cba5a6a421cf"],
Cell[CellGroupData[{
Cell[394599, 12201, 1207, 27, 29, "Input",ExpressionUUID->"5bca85bd-568d-4d58-b9f0-52770abe8e5e"],
Cell[395809, 12230, 22163, 673, 605, "Output",ExpressionUUID->"3445e363-6960-487c-8445-94bdaf4e3f54"]
}, Open  ]],
Cell[417987, 12906, 282, 6, 33, "Text",ExpressionUUID->"cb0bca93-fec3-4375-888f-7bf5b9ff7e28"],
Cell[CellGroupData[{
Cell[418294, 12916, 1506, 44, 45, "Input",ExpressionUUID->"65dd6ef9-c767-4d0a-88c5-4fe3ef4bc700"],
Cell[419803, 12962, 581, 15, 34, "Output",ExpressionUUID->"36d39d2f-859c-4444-a84a-ef1bfc5f4ebf"]
}, Open  ]],
Cell[420399, 12980, 308, 7, 29, "Input",ExpressionUUID->"e9b9efa4-6526-44bb-a1f9-a072b7e0d4aa"],
Cell[420710, 12989, 459, 9, 55, "Text",ExpressionUUID->"be2bd32e-03ea-4c2a-a64a-9f267be7028a"],
Cell[421172, 13000, 2247, 68, 48, "Input",ExpressionUUID->"ecc6d465-1476-4f72-afad-c224dc443256"],
Cell[423422, 13070, 2453, 66, 48, "Input",ExpressionUUID->"be245b11-0988-469a-a64e-6c9cdd7a6882"],
Cell[CellGroupData[{
Cell[425900, 13140, 1830, 47, 45, "Input",ExpressionUUID->"0bac3e13-f94b-4956-9ed9-916a71a2c6b0"],
Cell[427733, 13189, 2421, 82, 89, "Output",ExpressionUUID->"e707c7f2-0f1f-4444-b202-7256eea089cd"]
}, Open  ]],
Cell[430169, 13274, 389, 9, 29, "Input",ExpressionUUID->"f1bbc74e-26f5-4c6c-a846-e026abf24332"],
Cell[430561, 13285, 276, 6, 33, "Text",ExpressionUUID->"449f4baa-2743-4c9f-9ff7-aed4be3b599b"],
Cell[CellGroupData[{
Cell[430862, 13295, 834, 20, 43, "Input",ExpressionUUID->"e21eb192-3e22-4422-a0d3-6c20f99942c4"],
Cell[431699, 13317, 1706, 54, 48, "Output",ExpressionUUID->"0eac0928-a3da-4d54-bfa7-26b2879580c1"]
}, Open  ]],
Cell[433420, 13374, 334, 8, 29, "Input",ExpressionUUID->"30a6fe5b-36ef-4559-9de3-f643bf77e67a"],
Cell[433757, 13384, 188, 3, 33, "Text",ExpressionUUID->"82c18326-1065-4f9f-8d80-272f81bf981e"],
Cell[CellGroupData[{
Cell[433970, 13391, 233, 5, 29, "Input",ExpressionUUID->"4419e1bf-c55a-41cc-ad3d-4c516dfeeb2a"],
Cell[434206, 13398, 2274, 80, 89, "Output",ExpressionUUID->"99c3ca94-7362-4645-aaeb-53408206511c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[436517, 13483, 298, 8, 29, "Input",ExpressionUUID->"679642c8-9d9e-47d0-95d8-e39072353000"],
Cell[436818, 13493, 203, 4, 33, "Output",ExpressionUUID->"4f107bbd-e010-44ea-8322-61392f2a7643"]
}, Open  ]],
Cell[CellGroupData[{
Cell[437058, 13502, 235, 5, 29, "Input",ExpressionUUID->"5bd38d1c-c136-41de-a58d-bdf08887abd5"],
Cell[437296, 13509, 1479, 51, 48, "Output",ExpressionUUID->"4ad109fd-6d35-4be8-91f2-0d6ec3b68fb1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[438812, 13565, 298, 8, 29, "Input",ExpressionUUID->"001fd136-2da9-42c2-9b67-65bfcb533e31"],
Cell[439113, 13575, 203, 4, 33, "Output",ExpressionUUID->"730b8a1e-04f5-4511-8ada-2c67c4a79598"]
}, Open  ]],
Cell[439331, 13582, 308, 7, 33, "Text",ExpressionUUID->"b1062d49-1fe8-4b87-a617-197098383ffa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[439676, 13594, 306, 5, 53, "Subsection",ExpressionUUID->"db7ba67e-840d-45af-940d-7257a02912de"],
Cell[439985, 13601, 322, 7, 33, "Text",ExpressionUUID->"24ed9206-c9ba-4d62-b2f7-05e6e8a71863"],
Cell[CellGroupData[{
Cell[440332, 13612, 981, 20, 151, "Input",ExpressionUUID->"5178ebe9-9dd8-470c-b5c5-a379381e823b"],
Cell[441316, 13634, 5465, 179, 131, "Output",ExpressionUUID->"6d875763-9ea6-410a-9377-e5ff5c79d002"]
}, Open  ]],
Cell[CellGroupData[{
Cell[446818, 13818, 1017, 26, 29, "Input",ExpressionUUID->"db58cad7-b578-434e-a237-04454ae3a19f"],
Cell[447838, 13846, 5886, 187, 168, "Output",ExpressionUUID->"1f699064-0976-492b-9755-2e39776dedec"]
}, Open  ]],
Cell[453739, 14036, 510, 11, 29, "Input",ExpressionUUID->"53010fb2-3ddc-4a9d-bc2c-d2e648466f36"],
Cell[454252, 14049, 243, 6, 33, "Text",ExpressionUUID->"e1a0c200-0e49-492e-95d3-9c9ad28cb557"],
Cell[CellGroupData[{
Cell[454520, 14059, 952, 23, 29, "Input",ExpressionUUID->"f3d46c51-3daa-4c07-9509-f360c08c4195"],
Cell[455475, 14084, 12360, 427, 406, "Output",ExpressionUUID->"af2aa43a-9990-470f-a610-521bfeb4005b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[467872, 14516, 210, 4, 29, "Input",ExpressionUUID->"367a268f-8b86-4342-8373-3fd4a2c7a452"],
Cell[468085, 14522, 249, 4, 33, "Output",ExpressionUUID->"76755563-3e1a-449a-ab9f-3809456aba26"]
}, Open  ]],
Cell[468349, 14529, 432, 10, 29, "Input",ExpressionUUID->"9eb87056-1d3e-46b5-9340-248cd4636545"],
Cell[468784, 14541, 198, 3, 33, "Text",ExpressionUUID->"13f0c697-c1ed-49f5-88b1-e276d2974b47"],
Cell[468985, 14546, 331, 7, 33, "Text",ExpressionUUID->"d51ea9f9-7c2b-4f4e-8106-71e6613d1174"],
Cell[CellGroupData[{
Cell[469341, 14557, 1556, 40, 29, "Input",ExpressionUUID->"cd92603b-2114-4d54-b2c2-e71602f5bd73"],
Cell[470900, 14599, 3960, 137, 89, "Output",ExpressionUUID->"3838bfbd-7255-4f8d-bc01-63dae30cc8af"]
}, Open  ]],
Cell[474875, 14739, 428, 10, 29, "Input",ExpressionUUID->"4ed32009-4fe9-42e6-90c4-401a92f573a7"],
Cell[475306, 14751, 354, 10, 29, "Input",ExpressionUUID->"47aa4731-d5cb-41e6-8bf6-7f333c5dc165"],
Cell[475663, 14763, 1723, 43, 70, "Input",ExpressionUUID->"082e4658-4fb3-4911-8d16-e237058bdf33"],
Cell[477389, 14808, 1725, 43, 70, "Input",ExpressionUUID->"a601d98b-72f0-4c02-9733-120127563acd"],
Cell[479117, 14853, 1797, 44, 70, "Input",ExpressionUUID->"63c7a70a-3f3c-42c3-add8-b7e6b6917f95"],
Cell[480917, 14899, 1824, 45, 70, "Input",ExpressionUUID->"a4dd8257-13ef-466a-8cc6-c58ed6f64728"],
Cell[482744, 14946, 216, 5, 33, "Text",ExpressionUUID->"2cb76414-6ea0-4984-af97-3bf56f4bc1ca"],
Cell[CellGroupData[{
Cell[482985, 14955, 1002, 28, 29, "Input",ExpressionUUID->"f17682c0-213b-4c3f-b230-99eb3badbf28"],
Cell[483990, 14985, 514, 12, 33, "Output",ExpressionUUID->"aa1f74cb-c187-4332-b652-7f7d09a90e2b"]
}, Open  ]],
Cell[484519, 15000, 2317, 55, 70, "Input",ExpressionUUID->"b478ca1a-f6a2-42a5-91be-aa73c6e97d65"],
Cell[CellGroupData[{
Cell[486861, 15059, 584, 12, 29, "Input",ExpressionUUID->"c5f6ee5c-abdb-4dac-bb57-ef53ad61da14"],
Cell[487448, 15073, 687, 11, 33, "Output",ExpressionUUID->"c2830dc4-1b8b-42bb-b06c-6f536138d610"]
}, Open  ]],
Cell[488150, 15087, 290, 6, 33, "Text",ExpressionUUID->"20c1f43b-b70a-4a67-aefa-07222e7f500e"],
Cell[CellGroupData[{
Cell[488465, 15097, 534, 13, 29, "Input",ExpressionUUID->"ea35d431-9cd0-4ee0-a9d2-d4f8410d56e6"],
Cell[489002, 15112, 498, 12, 33, "Output",ExpressionUUID->"992160ef-d515-4393-b4f7-a2d879f1fde7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[489537, 15129, 875, 14, 29, "Input",ExpressionUUID->"4b58559c-2c53-43e1-af19-97419f83acf2"],
Cell[490415, 15145, 639, 14, 33, "Output",ExpressionUUID->"743325d7-696c-4f04-b414-0c86fba47374"]
}, Open  ]],
Cell[CellGroupData[{
Cell[491091, 15164, 450, 11, 29, "Input",ExpressionUUID->"f6a57402-628a-47ef-8ce8-9aa8df88e1b6"],
Cell[491544, 15177, 537, 13, 33, "Output",ExpressionUUID->"7b583448-c198-466e-9afc-52e5d56d791a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[492118, 15195, 392, 10, 29, "Input",ExpressionUUID->"30c20cd0-b5f0-4335-beb5-79cb07eb1ba4"],
Cell[492513, 15207, 535, 13, 33, "Output",ExpressionUUID->"dc5fda66-4165-4138-b93e-a4fdde0da4f8"]
}, Open  ]],
Cell[493063, 15223, 222, 5, 27, "Text",ExpressionUUID->"0f4dc039-25fb-40e2-b225-c8d4c44e7d30"],
Cell[493288, 15230, 645, 18, 22, "Input",ExpressionUUID->"10dba703-d972-4878-ad2d-e6cc21eea09e"],
Cell[493936, 15250, 232, 6, 27, "Text",ExpressionUUID->"20e29c67-a447-4981-95c0-07520dc7d89a"],
Cell[CellGroupData[{
Cell[494193, 15260, 368, 9, 22, "Input",ExpressionUUID->"c1d1d9da-8f6e-4535-bf3d-5a5beb495a59"],
Cell[494564, 15271, 289, 7, 25, "Output",ExpressionUUID->"d42c8ca7-1ab1-40c8-b4ac-401c6c513ed0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[494890, 15283, 583, 14, 22, "Input",ExpressionUUID->"52e5ff3d-f88e-40f8-9aa1-49f21d173cb9"],
Cell[495476, 15299, 425, 8, 25, "Output",ExpressionUUID->"3ff4627d-7994-48d9-8a3e-81b2ea2b1f9a"]
}, Open  ]],
Cell[495916, 15310, 243, 6, 27, "Text",ExpressionUUID->"9cde2385-6748-4fcc-920e-b1b84e5e7e29"],
Cell[CellGroupData[{
Cell[496184, 15320, 807, 23, 22, "Input",ExpressionUUID->"d9c6a7ac-d274-4041-9d47-a659349d3433"],
Cell[496994, 15345, 291, 7, 25, "Output",ExpressionUUID->"4b2e7ea8-73e8-4243-96a2-6684da6fe6ce"]
}, Open  ]],
Cell[497300, 15355, 234, 4, 27, "Text",ExpressionUUID->"915de5e5-abbe-46bf-be20-06c7fa334a0c"],
Cell[CellGroupData[{
Cell[497559, 15363, 1233, 34, 39, "Input",ExpressionUUID->"7fee8ca7-3288-46c5-bbf4-1608cb229c41"],
Cell[498795, 15399, 255780, 8766, 2084, "Print",ExpressionUUID->"952d7d15-0831-4968-8d7f-327650c9a43c"]
}, Open  ]],
Cell[754590, 24168, 327, 7, 27, "Text",ExpressionUUID->"f46cb2ab-5ff6-43b6-af35-de442f761b0b"],
Cell[CellGroupData[{
Cell[754942, 24179, 256, 6, 22, "Input",ExpressionUUID->"a52d57f1-c1a9-4a9d-b3d3-98d6d53be28b"],
Cell[755201, 24187, 178, 3, 25, "Output",ExpressionUUID->"ddf35120-4f7e-49c4-a149-afa3b2097237"]
}, Open  ]],
Cell[755394, 24193, 244, 6, 27, "Text",ExpressionUUID->"a010db11-7221-46db-b989-c7af8cd37d78"],
Cell[CellGroupData[{
Cell[755663, 24203, 248, 5, 22, "Input",ExpressionUUID->"eabb07c9-e4ce-4a64-b3c0-1d71e7ec51c5"],
Cell[755914, 24210, 177, 3, 25, "Output",ExpressionUUID->"c7f1ea5b-0a03-461b-874c-ddcb2078bf60"]
}, Open  ]],
Cell[756106, 24216, 302, 7, 27, "Text",ExpressionUUID->"070e70f7-929d-4473-9edc-d3f0bc232c32"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


